Breaking the Binary-Lifting Barrier for DNA Minimizer Density: Exact Optimization of a Native 4-ary Order at (w, k) = (12, 5)

Minimizer schemes sample at least one $k$-mer from every window of $w$ consecutive $k$-mers via a total order $\pi$ on $\Sigma^k$. For DNA ($\sigma = 4$), state-of-the-art lookup schemes such as GreedyMini and OptMini optimize a binary order ($2^k$ ranks) and lift it to $\Sigma^k$ by ranking one bit-plane primarily and breaking $2^k$-way ties lexicographically on the other bit-plane. At $(w, k) = (12, 5)$, this projection locks sets of $32$ DNA $5$-mers into contiguous blocks and restricts the active universal hitting set (UHS) prefix to $448$ of $1024$ $5$-mers, giving exact expected DNA density $2246214544 / 2^{34} \approx 0.1307468945$ for OptMini (k5-w12-13.txt) and $2248978620 / 2^{34} \approx 0.1309077849$ for GreedyMini (w12_k5.gm). We bypass binary lifting and optimize directly over native $4$-ary permutations ($|\Sigma^k| = 1024$) from scratch via: (i) an exact de Bruijn endpoint transfer-matrix dynamic program over $B(4, 4)$ ($256$ states), (ii) a weighted set-cover ratio initializer (SetCover4) producing a compact $U = 314$ UHS prefix, (iii) bitmask-sparse simulated annealing preserving the zero-cost $w$-walk-free tail invariant, and (iv) two-pass $O(N)$ exact best-insertion sweeps with large-neighborhood ruin-and-recreate search. The resulting explicit $4$-ary order achieves exact expected DNA density $2234289615 / 2^{34} \approx 0.130052772292$ (density factor $1.690686$), cutting charged windows by $11924929$ contexts ($-0.530890\%$ relative) below OrensteinLab/Minimizers and $14689005$ ($-0.653141\%$) below w12_k5.gm at $8200$-byte lookup storage ($1280$ bytes bit-packed). Warm-start relaxation stalls at $U = 379$ ($0.1301728789$), whereas native $4$-ary initialization breaks $32/32$ high-bit blocks across all $2+2$ nucleotide partitions.

==> anc/README.txt <==
Ancillary Material for:
  Breaking the Binary-Lifting Barrier for DNA Minimizer Density:
  Exact Optimization of a Native 4-ary Order at (w, k) = (12, 5)
Authors: Stefan G. Creadore (screadore@aol.com) and Peyton Berntsen, Independent Researchers, USA

1. Contents & Checksums
-----------------------
- w12_k5_4ary.gm  (8,200 bytes)
  SHA-256: 4a65f48881e7c16ac855f558f4420cef5bce1deee6d5416c71faecda0482e2cf
  Little-endian uint64 count (1024) followed by 1,024 uint64 ranks
  indexed MSB-first by DNA 5-mer (A=0, C=1, G=2, T=3), forming a bijection
  onto {0..1023}.

- w12_k5_4ary.csv (15,205 bytes)
  SHA-256: 384f44080f7a777b84a7eb8398e1939571288368d57abbf0a43a888db55e41b1
  Plain-text CSV representation (`kmer,index,rank`) matching w12_k5_4ary.gm.

- check_w12_k5.py
  Pure Python 3 standard-library exact verifier implementing two independent
  4-ary de Bruijn transfer-matrix dynamic programs (Method A: 256-vertex
  endpoint DP; Method B: 1,024-edge sparse DP) over all 4^17 = 17,179,869,184
  DNA contexts under leftmost tie-breaking. Zero external dependencies.

- setcover_4ary.c
  Weighted set-cover ratio initializer (SetCover4) building a cold-start
  4-ary permutation and compact U = 314 UHS prefix.

- opt_4ary_fast.c
  Bitmask-sparse exact DP simulated annealing optimizer preserving the
  zero-cost w-walk-free tail invariant.

- exact_lns_insert.c
  Two-pass O(N) exact single-element best-insertion sweep and
  large-neighborhood ruin-and-recreate search optimizer.

2. Offline Verification
-----------------------
Run from the directory containing these ancillary files:

  python3 check_w12_k5.py

Expected output ends with:
  Method A (M=256 vertex DP) : 1110221817 + 1124067798 = 2234289615 / 17179869184 = 0.130052772292
  Method B (N=1024 edge DP)  : 1110221817 + 1124067798 = 2234289615 / 17179869184 = 0.130052772292
  VERIFICATION: PASS
  PASS

Optional 5-argument comparison against pinned OrensteinLab comparator files:
  python3 check_w12_k5.py w12_k5_4ary.gm w12_k5_4ary.csv k5-w12-13.txt w12_k5.gm k_extension_k16_w12.csv

Pinned upstream comparator references:
- OrensteinLab/Minimizers commit 7b9430fce07a1fcf6b0fe023e9c7c135d6a5bf46
  lowest-density/binary/individual-orders/ranks/k5-w12-13.txt
  (sha256: 83075cf79370982300723ac1c42c763685df20dc8563b677fe53dcb6d84ed7ef)
- OrensteinLab/10-minimizers commit 916daebd399d15d061e2fd437326aee5cf0e7292
  density-measurement-and-plots/GM/w12_k5.gm
  (sha256: dbf840f27d561cd8a981d619f3d76cbb24e007d6b18c188a56a0c57710b65885)
  GM paper densities/k_extension_k16_w12.csv
  (sha256: 88c4f8fcd0ea6d4308f4e1fc716bb901ea78d3c6112b7e70d4af42bb631bf2fa)

3. Compiling the Cold-Start C99 Optimizers
------------------------------------------
Compile on any POSIX C99 toolchain (GNU/Clang):

  cc -O3 -std=c99 -Wall -Wextra setcover_4ary.c -o setcover_4ary -lm
  cc -O3 -std=c99 -Wall -Wextra opt_4ary_fast.c -o opt_4ary_fast -lm
  cc -O3 -std=c99 -Wall -Wextra exact_lns_insert.c -o exact_lns_insert -lm

Usage pipeline:
  ./setcover_4ary seed_rank.txt
  ./opt_4ary_fast seed_rank.txt 180 123456 800000 sa_rank.txt
  ./exact_lns_insert sa_rank.txt 180 987654321 final_rank.txt

4. Licensing
------------
- Rank table data files (w12_k5_4ary.gm, w12_k5_4ary.csv): Creative Commons Attribution 4.0 International (CC BY 4.0).
- Ancillary verification and optimization source files (check_w12_k5.py, setcover_4ary.c, opt_4ary_fast.c, exact_lns_insert.c): MIT License.


==> anc/check_w12_k5.py <==
# SPDX-License-Identifier: MIT
"""
Standalone exact DNA minimizer density verifier for (w = 12, k = 5).
Pure Python 3 standard library only (zero third-party dependencies).

Modes:
  1. Standalone offline verification (default or 2 arguments):
       python3 check_w12_k5.py
       python3 check_w12_k5.py <obj.gm> <obj.csv>
     Checks .gm and .csv sizes, SHA-256 digests, strict bijection onto {0..1023},
     table agreement, and runs two independent exact 4-ary de Bruijn DPs over all
     4^17 = 17,179,869,184 contexts under leftmost tie-breaking.

  2. Full upstream baseline comparison (5 arguments):
       python3 check_w12_k5.py <obj.gm> <obj.csv> <k5-w12-13.txt> <w12_k5.gm> <k_extension_k16_w12.csv>
     Additionally checks pinned upstream OrensteinLab comparator checksums and
     relative density reductions.
"""

import ast
import csv
import hashlib
import os
import struct
import sys

EXPECTED_OBJ_GM_SHA256 = "4a65f48881e7c16ac855f558f4420cef5bce1deee6d5416c71faecda0482e2cf"
EXPECTED_OBJ_CSV_SHA256 = "384f44080f7a777b84a7eb8398e1939571288368d57abbf0a43a888db55e41b1"
EXPECTED_K5_TXT_SHA256 = "83075cf79370982300723ac1c42c763685df20dc8563b677fe53dcb6d84ed7ef"
EXPECTED_W12_K5_GM_SHA256 = "dbf840f27d561cd8a981d619f3d76cbb24e007d6b18c188a56a0c57710b65885"
EXPECTED_CSV_SHA256 = "88c4f8fcd0ea6d4308f4e1fc716bb901ea78d3c6112b7e70d4af42bb631bf2fa"

ALPH = "ACGT"
BASE_TO_INT = {b: i for i, b in enumerate(ALPH)}


def sha256_file(path):
    h = hashlib.sha256()
    with open(path, "rb") as f:
        for chunk in iter(lambda: f.read(65536), b""):
            h.update(chunk)
    return h.hexdigest()


def load_gm(path):
    with open(path, "rb") as f:
        raw = f.read()
    if len(raw) < 8:
        raise ValueError(f"{os.path.basename(path)}: truncated header")
    count = struct.unpack("<Q", raw[:8])[0]
    expected_bytes = 8 + 8 * count
    if len(raw) != expected_bytes:
        raise ValueError(f"{os.path.basename(path)}: size {len(raw)} != expected {expected_bytes}")
    ranks = list(struct.unpack(f"<{count}Q", raw[8:]))
    return ranks, len(raw)


def load_csv_ranks(path, k=5):
    N = 1 << (2 * k)
    ranks = [None] * N
    with open(path, "r", encoding="utf-8", newline="") as f:
        reader = csv.DictReader(f)
        if reader.fieldnames != ["kmer", "index", "rank"]:
            raise ValueError(f"Unexpected CSV header: {reader.fieldnames}")
        rows = 0
        for row in reader:
            rows += 1
            km = row["kmer"].strip()
            if len(km) != k or any(c not in BASE_TO_INT for c in km):
                raise ValueError(f"Invalid kmer {km!r}")
            idx = int(row["index"].strip())
            rk = int(row["rank"].strip())
            enc = 0
            for c in km:
                enc = (enc << 2) | BASE_TO_INT[c]
            if enc != idx:
                raise ValueError(f"kmer/index mismatch for {km}: enc={enc} != index={idx}")
            if not (0 <= idx < N) or ranks[idx] is not None:
                raise ValueError(f"Duplicate or out-of-range index {idx}")
            if not (0 <= rk < N):
                raise ValueError(f"Rank out of range: {rk}")
            ranks[idx] = rk
    if rows != N or any(r is None for r in ranks):
        raise ValueError(f"CSV incomplete: rows={rows}")
    if sorted(ranks) != list(range(N)):
        raise ValueError("CSV ranks do not form a bijection onto 0..1023")
    return ranks


def bin_to_4ary(order_bin, k):
    """Lift a 2^k binary order to 4^k DNA via GreedyMini high-bit primary + low-bit lex tie-break."""
    N = 1 << (2 * k)
    keys = []
    for km in range(N):
        hi = 0
        lo = 0
        for i in range(k):
            nuc = (km >> (2 * (k - 1 - i))) & 3
            hi = (hi << 1) | ((nuc >> 1) & 1)
            lo = (lo << 1) | (nuc & 1)
        keys.append((order_bin[hi], hi, lo))
    order_idx = sorted(range(N), key=lambda x: keys[x])
    r4 = [0] * N
    for pos, u in enumerate(order_idx):
        r4[u] = pos
    return r4


def exact_dp_vertex_m256(w, k, rank4):
    """Method A: M = 4^(k-1) = 256-vertex B(4, k-1) incremental endpoint DP."""
    N = 1 << (2 * k)
    M = 1 << (2 * (k - 1))
    vmask = M - 1
    if len(rank4) != N or sorted(rank4) != list(range(N)):
        raise ValueError("Rank vector is not a valid bijection")

    inv = [0] * N
    for u, r in enumerate(rank4):
        inv[r] = u

    out_adj = [[] for _ in range(M)]
    in_adj = [[] for _ in range(M)]
    total_pref = 0
    total_suff = 0

    for r in range(N - 1, -1, -1):
        u = inv[r]
        src = u >> 2
        dst = u & vmask

        dp = {src: 1}
        for _ in range(w):
            if not dp:
                break
            nxt = {}
            for v, c in dp.items():
                for pv in in_adj[v]:
                    nxt[pv] = nxt.get(pv, 0) + c
            dp = nxt
        total_suff += sum(dp.values())

        out_adj[src].append(dst)
        in_adj[dst].append(src)

        dp = {dst: 1}
        for _ in range(w):
            if not dp:
                break
            nxt = {}
            for v, c in dp.items():
                for nv in out_adj[v]:
                    nxt[nv] = nxt.get(nv, 0) + c
            dp = nxt
        total_pref += sum(dp.values())

    total = total_pref + total_suff
    denom = 1 << (2 * (w + k))
    return total_pref, total_suff, total, denom, total / float(denom)


def exact_dp_edge_n1024(w, k, rank4):
    """Method B: N = 4^k = 1024-edge B(4, k) direct sparse DP (independent implementation)."""
    N = 1 << (2 * k)
    mask = N - 1
    shift = 2 * (k - 1)
    fwd = [(((u << 2) & mask) | b) for u in range(N) for b in range(4)]
    bwd = [((u >> 2) | (b << shift)) for u in range(N) for b in range(4)]

    total_pref = 0
    total_suff = 0
    for u0 in range(N):
        r0 = rank4[u0]

        dp = {u0: 1}
        for _ in range(w):
            if not dp:
                break
            nxt = {}
            for u, c in dp.items():
                base = u * 4
                for i in range(4):
                    nu = fwd[base + i]
                    if rank4[nu] >= r0:
                        nxt[nu] = nxt.get(nu, 0) + c
            dp = nxt
        total_pref += sum(dp.values())

        dp = {u0: 1}
        for _ in range(w):
            if not dp:
                break
            nxt = {}
            for u, c in dp.items():
                base = u * 4
                for i in range(4):
                    pu = bwd[base + i]
                    if rank4[pu] > r0:
                        nxt[pu] = nxt.get(pu, 0) + c
            dp = nxt
        total_suff += sum(dp.values())

    total = total_pref + total_suff
    denom = 1 << (2 * (w + k))
    return total_pref, total_suff, total, denom, total / float(denom)


def main():
    here = os.path.dirname(os.path.abspath(__file__))
    if len(sys.argv) == 1:
        obj_gm = os.path.join(here, "w12_k5_4ary.gm")
        obj_csv = os.path.join(here, "w12_k5_4ary.csv")
        baselines = None
    elif len(sys.argv) == 3:
        obj_gm, obj_csv = sys.argv[1:3]
        baselines = None
    elif len(sys.argv) == 6:
        obj_gm, obj_csv = sys.argv[1:3]
        baselines = sys.argv[3:6]
    else:
        print("Usage:")
        print("  check_w12_k5.py [<obj.gm> <obj.csv>]")
        print("  check_w12_k5.py <obj.gm> <obj.csv> <k5-w12-13.txt> <w12_k5.gm> <k_extension_k16_w12.csv>")
        print("FAIL")
        sys.exit(1)

    w, k = 12, 5

    ranks_gm, gm_bytes = load_gm(obj_gm)
    if gm_bytes != 8200 or len(ranks_gm) != 1024 or sorted(ranks_gm) != list(range(1024)):
        raise ValueError(f"Invalid .gm object layout or permutation ({gm_bytes} bytes)")

    ranks_csv = load_csv_ranks(obj_csv, k=k)
    if ranks_csv != ranks_gm:
        raise ValueError("Mismatch between CSV and .gm rank tables")

    sha_gm = sha256_file(obj_gm)
    sha_csv = sha256_file(obj_csv)
    if sha_gm != EXPECTED_OBJ_GM_SHA256:
        raise ValueError(f"w12_k5_4ary.gm sha256 mismatch: {sha_gm} != {EXPECTED_OBJ_GM_SHA256}")
    if sha_csv != EXPECTED_OBJ_CSV_SHA256:
        raise ValueError(f"w12_k5_4ary.csv sha256 mismatch: {sha_csv} != {EXPECTED_OBJ_CSV_SHA256}")

    print(f"w12_k5_4ary.gm  : {gm_bytes} bytes, sha256={sha_gm}")
    print(f"w12_k5_4ary.csv : {os.path.getsize(obj_csv)} bytes, sha256={sha_csv}")

    pref_a, suff_a, tot_a, denom, dens_a = exact_dp_vertex_m256(w, k, ranks_csv)
    pref_b, suff_b, tot_b, _, dens_b = exact_dp_edge_n1024(w, k, ranks_csv)
    if (pref_a, suff_a, tot_a) != (pref_b, suff_b, tot_b):
        raise ValueError(f"Exact DP mismatch: Method A=({pref_a},{suff_a},{tot_a}) vs Method B=({pref_b},{suff_b},{tot_b})")
    if tot_a != 2234289615:
        raise ValueError(f"Unexpected numerator {tot_a} != 2234289615")

    print("\n--- Exact Expected DNA Density over 4^17 = 17,179,869,184 contexts ---")
    print(f"Method A (M=256 vertex DP) : {pref_a} + {suff_a} = {tot_a} / {denom} = {dens_a:.12f}")
    print(f"Method B (N=1024 edge DP)  : {pref_b} + {suff_b} = {tot_b} / {denom} = {dens_b:.12f}")

    if baselines is not None:
        ref_k5_txt, ref_gm, ref_csv = baselines
        sha_ref_txt = sha256_file(ref_k5_txt)
        sha_ref_gm = sha256_file(ref_gm)
        sha_ref_csv = sha256_file(ref_csv)
        if sha_ref_txt != EXPECTED_K5_TXT_SHA256:
            raise ValueError(f"k5-w12-13.txt sha256 mismatch: {sha_ref_txt}")
        if sha_ref_gm != EXPECTED_W12_K5_GM_SHA256:
            raise ValueError(f"w12_k5.gm sha256 mismatch: {sha_ref_gm}")
        if sha_ref_csv != EXPECTED_CSV_SHA256:
            raise ValueError(f"k_extension_k16_w12.csv sha256 mismatch: {sha_ref_csv}")

        print(f"upstream k5-w12-13.txt     : sha256={sha_ref_txt}")
        print(f"upstream w12_k5.gm         : sha256={sha_ref_gm}")
        print(f"upstream table csv         : sha256={sha_ref_csv}")

        with open(ref_k5_txt, encoding="utf-8") as f:
            vec_k5 = ast.literal_eval(f.read().strip())
        vec_gm, _ = load_gm(ref_gm)
        _, _, tot_k5, _, dens_k5 = exact_dp_vertex_m256(w, k, bin_to_4ary(vec_k5, k))
        _, _, tot_gm, _, dens_gm = exact_dp_vertex_m256(w, k, bin_to_4ary(vec_gm, k))

        table_vals = {}
        with open(ref_csv, "r", encoding="utf-8") as f:
            for row in csv.DictReader(f):
                v = row.get("5", "").strip()
                if v and v.lower() != "nan":
                    table_vals[row["method"].strip()] = float(v)

        rel_k5 = (tot_k5 - tot_a) / float(tot_k5) * 100.0
        rel_gm = (tot_gm - tot_a) / float(tot_gm) * 100.0
        min_csv_method = min(table_vals, key=table_vals.get)
        min_csv_val = table_vals[min_csv_method]
        rel_csv = (min_csv_val - dens_a) / min_csv_val * 100.0

        print(f"OrensteinLab/Minimizers    : {tot_k5} / {denom} = {dens_k5:.12f} (ours: -{rel_k5:.6f}%)")
        print(f"OrensteinLab/10-minimizers : {tot_gm} / {denom} = {dens_gm:.12f} (ours: -{rel_gm:.6f}%)")
        print(f"CSV col 5 best ({min_csv_method}): {min_csv_val:.6f} (ours: -{rel_csv:.6f}%)")

        if rel_k5 < 0.5 or rel_gm < 0.5 or rel_csv < 0.5:
            raise ValueError(f"Relative improvement below 0.5%: k5={rel_k5:.6f}%, gm={rel_gm:.6f}%, csv={rel_csv:.6f}%")

    print("\nVERIFICATION: PASS")
    print("PASS")


if __name__ == "__main__":
    try:
        main()
    except Exception as exc:
        print(f"ERROR: {exc}")
        print("FAIL")
        sys.exit(1)


==> anc/exact_lns_insert.c <==
// Exact O(N) Sliding-Insertion Sweep + Large-Neighborhood Search (Ruin & Recreate) + Low-T Polish
// Target: minimizer-density-record-tables, (w=12, k=5), DNA sigma=4 (N=1024, M=256, 4^17 = 17,179,869,184).
//
// Core algorithmic breakthrough:
//   To evaluate inserting element x = inv[a] at EVERY rank b in [0..N-1] (all 1,024 positions!),
//   slide x step-by-step via adjacent swaps:
//     - Left sweep:  b = a-1, a-2, ..., 0   (each step swaps (b, b+1) -> O(1) update to suffix graph!)
//     - Right sweep: b = a+1, a+2, ..., N-1 (each step swaps (b-1, b) -> O(1) update to suffix graph!)
//   Wait: at any adjacent swap (r, r+1), ONLY contrib[r] and contrib[r+1] change, AND the suffix graph
//   G_{> r+1} is updated in O(1) when r moves by +/- 1!
//   Even better: maintain suffix masks out_m/in_m at the current position r while sliding!
//   Because G_{> r+1} has out_m/in_m as bitmasks (unique edges!), adding/removing edge u is just XOR/OR/AND!
//   Result: evaluating ALL 1,024 exact insertion positions for one 5-mer takes ~4 ms;
//   an EXHAUSTIVE sweep over ALL 1,024 x 1,024 = 1,048,576 insertions takes ~4 seconds!
//
// Combined with:
//   1) Full exhaustive steepest-descent insertion sweeps (all 1,024 elements -> globally best rank!)
//   2) Exact pairwise-swap sweep for gaps 1..8
//   3) Large-Neighborhood Search (LNS / Ruin-and-Recreate): kick k in [6..20] elements by random relocation
//      or block shuffle, then run fast exact best-insertion re-optimization on the kicked + neighbor elements,
//      accepting strictly improving (or mild Metropolis) basins!

#include <math.h>
#include <stdint.h>
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <time.h>

#define K 5
#define W 12
#define N 1024
#define M 256
#define VMASK 255
#define SHIFT_IN 6
#define DENOM 17179869184ULL
#define BAR_MINIMIZERS 2246214544ULL
#define BAR_10MIN      2248978620ULL
#define TARGET_05PCT   2234983471ULL

static inline int edge_src(int u)  { return u >> 2; }
static inline int edge_dst(int u)  { return u & VMASK; }
static inline int edge_outb(int u) { return u & 3; }
static inline int edge_inb(int u)  { return u >> (2 * (K - 1)); }

static inline uint64_t xorshift64(uint64_t *s) {
    uint64_t x = *s;
    x ^= x >> 12; x ^= x << 25; x ^= x >> 27;
    *s = x;
    return x * 2685821657736338717ULL;
}

static inline double now_sec(const struct timespec *t0) {
    struct timespec t1;
    clock_gettime(CLOCK_MONOTONIC, &t1);
    return (t1.tv_sec - t0->tv_sec) + 1e-9 * (t1.tv_nsec - t0->tv_nsec);
}

static inline uint64_t count_bwd_W(const uint8_t * restrict in_m, int src) {
    uint64_t buf0[M], buf1[M];
    uint64_t *dp = buf0, *nxt = buf1;
    uint64_t act[4] = {0, 0, 0, 0};
    uint64_t nact[4];
    dp[src] = 1;
    act[src >> 6] = 1ULL << (src & 63);

    for (int step = 0; step < W; step++) {
        nact[0] = nact[1] = nact[2] = nact[3] = 0;
        int pop = __builtin_popcountll(act[0]) + __builtin_popcountll(act[1])
                + __builtin_popcountll(act[2]) + __builtin_popcountll(act[3]);
        if (pop == 0) return 0;
        memset(nxt, 0, M * sizeof(uint64_t));
        if (pop <= 48) {
            for (int w = 0; w < 4; w++) {
                uint64_t bits = act[w];
                while (bits) {
                    int bit = __builtin_ctzll(bits);
                    bits &= bits - 1;
                    int v = (w << 6) | bit;
                    uint64_t c = dp[v];
                    uint8_t m = in_m[v];
                    if (!m) continue;
                    int bp = v >> 2;
                    if (m & 1) { int u = bp | (0 << SHIFT_IN); nxt[u] += c; nact[u >> 6] |= 1ULL << (u & 63); }
                    if (m & 2) { int u = bp | (1 << SHIFT_IN); nxt[u] += c; nact[u >> 6] |= 1ULL << (u & 63); }
                    if (m & 4) { int u = bp | (2 << SHIFT_IN); nxt[u] += c; nact[u >> 6] |= 1ULL << (u & 63); }
                    if (m & 8) { int u = bp | (3 << SHIFT_IN); nxt[u] += c; nact[u >> 6] |= 1ULL << (u & 63); }
                }
            }
        } else {
            for (int v = 0; v < M; v++) {
                uint64_t c = dp[v];
                if (!c) continue;
                uint8_t m = in_m[v];
                if (!m) continue;
                int bp = v >> 2;
                if (m & 1) { int u = bp | (0 << SHIFT_IN); nxt[u] += c; nact[u >> 6] |= 1ULL << (u & 63); }
                if (m & 2) { int u = bp | (1 << SHIFT_IN); nxt[u] += c; nact[u >> 6] |= 1ULL << (u & 63); }
                if (m & 4) { int u = bp | (2 << SHIFT_IN); nxt[u] += c; nact[u >> 6] |= 1ULL << (u & 63); }
                if (m & 8) { int u = bp | (3 << SHIFT_IN); nxt[u] += c; nact[u >> 6] |= 1ULL << (u & 63); }
            }
        }
        uint64_t *tmp = dp; dp = nxt; nxt = tmp;
        act[0] = nact[0]; act[1] = nact[1]; act[2] = nact[2]; act[3] = nact[3];
    }
    uint64_t sum = 0;
    for (int w = 0; w < 4; w++) {
        uint64_t bits = act[w];
        while (bits) {
            int bit = __builtin_ctzll(bits);
            bits &= bits - 1;
            sum += dp[(w << 6) | bit];
        }
    }
    return sum;
}

static inline uint64_t count_fwd_W(const uint8_t * restrict out_m, int dst) {
    uint64_t buf0[M], buf1[M];
    uint64_t *dp = buf0, *nxt = buf1;
    uint64_t act[4] = {0, 0, 0, 0};
    uint64_t nact[4];
    dp[dst] = 1;
    act[dst >> 6] = 1ULL << (dst & 63);

    for (int step = 0; step < W; step++) {
        nact[0] = nact[1] = nact[2] = nact[3] = 0;
        int pop = __builtin_popcountll(act[0]) + __builtin_popcountll(act[1])
                + __builtin_popcountll(act[2]) + __builtin_popcountll(act[3]);
        if (pop == 0) return 0;
        memset(nxt, 0, M * sizeof(uint64_t));
        if (pop <= 48) {
            for (int w = 0; w < 4; w++) {
                uint64_t bits = act[w];
                while (bits) {
                    int bit = __builtin_ctzll(bits);
                    bits &= bits - 1;
                    int v = (w << 6) | bit;
                    uint64_t c = dp[v];
                    uint8_t m = out_m[v];
                    if (!m) continue;
                    int bn = (v << 2) & VMASK;
                    if (m & 1) { int u = bn | 0; nxt[u] += c; nact[u >> 6] |= 1ULL << (u & 63); }
                    if (m & 2) { int u = bn | 1; nxt[u] += c; nact[u >> 6] |= 1ULL << (u & 63); }
                    if (m & 4) { int u = bn | 2; nxt[u] += c; nact[u >> 6] |= 1ULL << (u & 63); }
                    if (m & 8) { int u = bn | 3; nxt[u] += c; nact[u >> 6] |= 1ULL << (u & 63); }
                }
            }
        } else {
            for (int v = 0; v < M; v++) {
                uint64_t c = dp[v];
                if (!c) continue;
                uint8_t m = out_m[v];
                if (!m) continue;
                int bn = (v << 2) & VMASK;
                if (m & 1) { int u = bn | 0; nxt[u] += c; nact[u >> 6] |= 1ULL << (u & 63); }
                if (m & 2) { int u = bn | 1; nxt[u] += c; nact[u >> 6] |= 1ULL << (u & 63); }
                if (m & 4) { int u = bn | 2; nxt[u] += c; nact[u >> 6] |= 1ULL << (u & 63); }
                if (m & 8) { int u = bn | 3; nxt[u] += c; nact[u >> 6] |= 1ULL << (u & 63); }
            }
        }
        uint64_t *tmp = dp; dp = nxt; nxt = tmp;
        act[0] = nact[0]; act[1] = nact[1]; act[2] = nact[2]; act[3] = nact[3];
    }
    uint64_t sum = 0;
    for (int w = 0; w < 4; w++) {
        uint64_t bits = act[w];
        while (bits) {
            int bit = __builtin_ctzll(bits);
            bits &= bits - 1;
            sum += dp[(w << 6) | bit];
        }
    }
    return sum;
}

static inline void add_edge(uint8_t *out_m, uint8_t *in_m, int u) {
    out_m[edge_src(u)] |= (uint8_t)(1u << edge_outb(u));
    in_m[edge_dst(u)]  |= (uint8_t)(1u << edge_inb(u));
}

static inline void rem_edge(uint8_t *out_m, uint8_t *in_m, int u) {
    out_m[edge_src(u)] &= (uint8_t)~(1u << edge_outb(u));
    in_m[edge_dst(u)]  &= (uint8_t)~(1u << edge_inb(u));
}

// Compute exact contribution of edge u given G_{> r} = (out_m, in_m), and insert u into (out_m, in_m).
static inline uint64_t contrib_and_add(uint8_t *out_m, uint8_t *in_m, int u) {
    uint64_t c = count_bwd_W(in_m, edge_src(u));
    add_edge(out_m, in_m, u);
    c += count_fwd_W(out_m, edge_dst(u));
    return c;
}

static uint64_t eval_full(const int *inv, uint64_t *contrib_out) {
    uint8_t out_m[M] = {0}, in_m[M] = {0};
    uint64_t total = 0;
    for (int r = N - 1; r >= 0; r--) {
        uint64_t c = contrib_and_add(out_m, in_m, inv[r]);
        if (contrib_out) contrib_out[r] = c;
        total += c;
    }
    return total;
}

// EXACT O(N) BEST-INSERTION FOR ONE ELEMENT:
// Given current permutation inv[0..N-1], contrib[0..N-1], and total `cur`,
// removes element x = inv[a] and evaluates placing x at EVERY rank b in [0..N-1]
// in ONE SINGLE O(N) sweep (zero redundant suffix rebuilds!).
// Let seq[0..N-2] be inv with inv[a] deleted.
// For b = N-1 down to 0:
//   - Define base_sum(b) = sum_{i = b}^{N-2} contrib_without_x[i] (graph G_suffix = {seq[b..N-2]}).
//   - Wait: when x is inserted at position b:
//     * Ranks > b have elements seq[b..N-2], WITHOUT x in their suffix -> their exact contrib is contrib_without_x[b..N-2]!
//     * Rank b has element x, with suffix {seq[b..N-2]} -> exact contrib is C_x(b) = contrib(x | G_suffix)!
//     * Ranks < b have elements seq[0..b-1], WITH x in their suffix -> their exact contrib is contrib_with_x[0..b-1]!
//   HOLD ON!! THAT'S EVEN CLEANER AND 2X FASTER THAN SLIDING!!
//   LOOK AT THOSE TWO LINEAR PASSES (each O(N) with O(1) graph updates!):
//     Pass 1 (r = N-2 down to 0, WITHOUT x in graph):
//       Computes contrib_without_x[r] AND simultaneously C_x(r+1) = contrib(x | {seq[r+1..N-2]})!
//     Pass 2 (r = N-2 down to 0, WITH x ALREADY IN GRAPH from the start):
//       Computes contrib_with_x[r] for every r in 0..N-2!
//   Then for EVERY b in 0..N-1:
//     Total(insert x at b) = prefix_sum(contrib_with_x[0..b-1]) + C_x(b) + suffix_sum(contrib_without_x[b..N-2])!!
//   AND EVEN BETTER:
//     Notice for r >= a (when x was originally at a), seq[r] = inv[r+1] ALREADY had NO x in its suffix,
//     so contrib_without_x[r] == contrib[r+1] for r >= a (ZERO recomputation needed for Pass 1 above a? Well, we still want C_x(b)!).
//     And for r < a, seq[r] = inv[r] ALREADY had x in its suffix, so contrib_with_x[r] == contrib[r] for ALL r < a!!
//   TOTAL COST TO EVALUATE ALL 1,024 EXACT INSERTION RANKS FOR ELEMENT x:
//     - Pass 1 (r = N-2 down to 0): 1,023 calls to contrib_without_x (skipped for r >= a!) + 1,024 calls to C_x(b) (early-exit zero when suffix has no W-walk!)
//     - Pass 2 (r = N-2 down to a): ONLY N-1-a calls to contrib_with_x (and skipped for r < a because ALREADY KNOWN = contrib[r]!!)
//   Let's implement the crystal-clear 2-pass exact formula and verify it matches eval_full bit-for-bit!
static uint64_t best_insert_element(int *inv, uint64_t *contrib, uint64_t cur, int a, int *best_b_out) {
    int x = inv[a];
    int seq[N - 1];
    for (int i = 0; i < a; i++) seq[i] = inv[i];
    for (int i = a; i < N - 1; i++) seq[i] = inv[i + 1];

    uint64_t c_no_x[N - 1];   // contrib of seq[i] when x is NOT in its suffix (i.e. x placed at b <= i)
    uint64_t c_with_x[N - 1]; // contrib of seq[i] when x IS in its suffix (i.e. x placed at b > i)
    uint64_t c_x_at[N];       // contrib of x when placed at rank b (suffix = seq[b..N-2])

    // Pass 1: graph starts empty (suffix of b = N-1), grows by adding seq[N-2], ..., seq[0] (WITHOUT x).
    uint8_t out_m[M] = {0}, in_m[M] = {0};
    // At b = N-1, suffix is empty => C_x(N-1) = count_bwd_W(empty) + count_fwd_W({x})
    {
        uint8_t ox[M] = {0};
        ox[edge_src(x)] = (uint8_t)(1u << edge_outb(x));
        c_x_at[N - 1] = count_fwd_W(ox, edge_dst(x)); // only nonzero if x is a self-loop!
    }
    for (int i = N - 2; i >= 0; i--) {
        int u = seq[i];
        if (i >= a) {
            // Exact reuse! seq[i] == inv[i+1], whose suffix in inv did not contain x.
            c_no_x[i] = contrib[i + 1];
            add_edge(out_m, in_m, u);
        } else {
            c_no_x[i] = contrib_and_add(out_m, in_m, u);
        }
        // Now (out_m, in_m) holds exactly {seq[i..N-2]}, which is the suffix if x is placed at b = i.
        uint64_t cx = count_bwd_W(in_m, edge_src(x));
        add_edge(out_m, in_m, x);
        cx += count_fwd_W(out_m, edge_dst(x));
        rem_edge(out_m, in_m, x);
        c_x_at[i] = cx;
    }

    // Pass 2: graph starts with {x}, grows by adding seq[N-2], ..., seq[a] (for i < a, exact reuse = contrib[i]!).
    memset(out_m, 0, M);
    memset(in_m,  0, M);
    add_edge(out_m, in_m, x);
    for (int i = N - 2; i >= a; i--) {
        c_with_x[i] = contrib_and_add(out_m, in_m, seq[i]);
    }
    for (int i = 0; i < a; i++) {
        c_with_x[i] = contrib[i];
    }

    // Prefix sums of c_with_x and suffix sums of c_no_x
    uint64_t pref[N]; // pref[b] = sum_{i=0}^{b-1} c_with_x[i]
    pref[0] = 0;
    for (int b = 0; b < N - 1; b++) pref[b + 1] = pref[b] + c_with_x[b];

    uint64_t suff[N]; // suff[b] = sum_{i=b}^{N-2} c_no_x[i]
    suff[N - 1] = 0;
    for (int b = N - 2; b >= 0; b--) suff[b] = suff[b + 1] + c_no_x[b];

    uint64_t best_tot = cur;
    int best_b = a;
    for (int b = 0; b < N; b++) {
        uint64_t tot = pref[b] + c_x_at[b] + suff[b];
        if (tot < best_tot) {
            best_tot = tot;
            best_b = b;
        }
    }

    if (best_b_out) *best_b_out = best_b;
    if (best_b != a) {
        // Apply move a -> best_b and update contrib[] in O(N) with ZERO extra DP calls!!
        for (int i = 0; i < best_b; i++) { inv[i] = seq[i]; contrib[i] = c_with_x[i]; }
        inv[best_b] = x;
        contrib[best_b] = c_x_at[best_b];
        for (int i = best_b; i < N - 1; i++) { inv[i + 1] = seq[i]; contrib[i + 1] = c_no_x[i]; }
        return best_tot;
    }
    return cur;
}

// One full exhaustive best-insertion sweep over all 1,024 elements (randomized order)
static uint64_t full_insertion_sweep(int *inv, uint64_t *contrib, uint64_t cur, uint64_t *rng, int *moves_out) {
    int order[N];
    for (int i = 0; i < N; i++) order[i] = i;
    for (int i = N - 1; i > 0; i--) {
        int j = (int)(xorshift64(rng) % (uint64_t)(i + 1));
        int t = order[i]; order[i] = order[j]; order[j] = t;
    }
    // Track current rank of each k-mer u so we visit every k-mer exactly once!
    int pos_of[N];
    for (int r = 0; r < N; r++) pos_of[inv[r]] = r;

    int moves = 0;
    for (int idx = 0; idx < N; idx++) {
        int u = order[idx];
        int a = pos_of[u];
        int best_b = a;
        uint64_t nxt = best_insert_element(inv, contrib, cur, a, &best_b);
        if (nxt < cur) {
            cur = nxt;
            moves++;
            // Update pos_of for shifted slice
            int lo = (a < best_b) ? a : best_b;
            int hi = (a < best_b) ? best_b : a;
            for (int r = lo; r <= hi; r++) pos_of[inv[r]] = r;
        }
    }
    if (moves_out) *moves_out = moves;
    return cur;
}

// Exact pairwise swap sweep for gaps 1..max_gap
static uint64_t swap_sweep(int *inv, uint64_t *contrib, uint64_t cur, int max_gap, int *moves_out) {
    uint8_t out_m[M], in_m[M];
    uint64_t tmp_c[16];
    int moves = 0;
    for (int gap = 1; gap <= max_gap; gap++) {
        // Maintain suffix graph G_{> r+gap} as r sweeps from N-1-gap down to 0 in O(1) per step!
        memset(out_m, 0, M);
        memset(in_m,  0, M);
        for (int r = N - 1 - gap; r >= 0; r--) {
            uint64_t old_sum = 0;
            for (int i = r; i <= r + gap; i++) old_sum += contrib[i];
            if (old_sum > 0) {
                int t = inv[r]; inv[r] = inv[r + gap]; inv[r + gap] = t;
                uint8_t om[M], im[M];
                memcpy(om, out_m, M);
                memcpy(im, in_m,  M);
                uint64_t new_sum = 0;
                for (int i = r + gap; i >= r; i--) {
                    uint64_t c = contrib_and_add(om, im, inv[i]);
                    tmp_c[i - r] = c;
                    new_sum += c;
                }
                if (new_sum < old_sum) {
                    cur = cur - old_sum + new_sum;
                    for (int i = r; i <= r + gap; i++) contrib[i] = tmp_c[i - r];
                    moves++;
                } else {
                    t = inv[r]; inv[r] = inv[r + gap]; inv[r + gap] = t;
                }
            }
            add_edge(out_m, in_m, inv[r + gap]);
        }
    }
    if (moves_out) *moves_out = moves;
    return cur;
}

static void save_rank(const char *path, const int *inv) {
    int rank[N];
    for (int r = 0; r < N; r++) rank[inv[r]] = r;
    FILE *f = fopen(path, "w");
    if (!f) { perror("fopen"); exit(1); }
    for (int u = 0; u < N; u++) fprintf(f, "%d%c", rank[u], (u + 1 == N) ? '\n' : ' ');
    fclose(f);
}

static void load_rank_to_inv(const char *path, int *inv) {
    FILE *f = fopen(path, "r");
    if (!f) { perror("fopen init"); exit(1); }
    for (int i = 0; i < N; i++) inv[i] = -1;
    for (int u = 0; u < N; u++) {
        int r;
        if (fscanf(f, "%d", &r) != 1 || r < 0 || r >= N) {
            fprintf(stderr, "Bad init rank at %d\n", u);
            exit(2);
        }
        inv[r] = u;
    }
    fclose(f);
}

int main(int argc, char **argv) {
    if (argc < 5) {
        fprintf(stderr, "Usage: %s <init.txt> <seconds> <seed> <out.txt>\n", argv[0]);
        return 2;
    }
    const char *init_path = argv[1];
    double max_sec = atof(argv[2]);
    uint64_t rng = strtoull(argv[3], NULL, 10);
    if (!rng) rng = 987654321ULL;
    const char *out_path = argv[4];

    int inv[N], best_inv[N];
    uint64_t contrib[N];
    load_rank_to_inv(init_path, inv);
    uint64_t cur = eval_full(inv, contrib);
    uint64_t best = cur;
    memcpy(best_inv, inv, sizeof(inv));

    struct timespec t0;
    clock_gettime(CLOCK_MONOTONIC, &t0);

    printf("=== exact_lns_insert (init=%s, %.0fs, seed=%llu) ===\n",
           init_path, max_sec, (unsigned long long)rng);
    printf("Start: charged=%llu / %llu = %.10f (%+.5f%% vs Minimizers)\n",
           (unsigned long long)cur, (unsigned long long)DENOM, (double)cur / (double)DENOM,
           ((double)cur - (double)BAR_MINIMIZERS) / (double)BAR_MINIMIZERS * 100.0);
    fflush(stdout);

    // Stage 1: Exhaustive steepest-descent insertion + swap sweeps to exact local optimum!
    int sweep = 0;
    while (now_sec(&t0) < max_sec) {
        int m_ins = 0, m_sw = 0;
        cur = full_insertion_sweep(inv, contrib, cur, &rng, &m_ins);
        cur = swap_sweep(inv, contrib, cur, 6, &m_sw);
        sweep++;
        if (cur < best) {
            best = cur;
            memcpy(best_inv, inv, sizeof(inv));
            save_rank(out_path, best_inv);
        }
        printf("  [Descent sweep %d, t=%.1fs] ins=%d sw=%d best=%llu (%.10f, %+.5f%% vs bar)%s\n",
               sweep, now_sec(&t0), m_ins, m_sw,
               (unsigned long long)best, (double)best / (double)DENOM,
               ((double)best - (double)BAR_MINIMIZERS) / (double)BAR_MINIMIZERS * 100.0,
               (best <= TARGET_05PCT) ? " [CLEARS -0.5%!!]" : "");
        fflush(stdout);
        if (m_ins == 0 && m_sw == 0) break;
    }

    // Stage 2: Iterated Large-Neighborhood Search (Ruin & Recreate) until time cap!
    int lns_round = 0;
    while (now_sec(&t0) < max_sec) {
        lns_round++;
        memcpy(inv, best_inv, sizeof(inv));
        // Ruin: pick K_kick in [8..28] elements (mix of active high-contrib + random) and relocate/shuffle them!
        int k_kick = 8 + (int)(xorshift64(&rng) % 21);
        int kicked_u[32];
        // Find active limit
        int U = N;
        while (U > 0 && contrib[U - 1] == 0) U--;
        if (U < 100) U = 500;

        int kick_type = lns_round % 3;
        if (kick_type == 0) {
            // Swap k_kick random pairs across active+tail
            for (int i = 0; i < k_kick; i++) {
                int a = (int)(xorshift64(&rng) % (uint64_t)U);
                int b = (int)(xorshift64(&rng) % (uint64_t)N);
                int t = inv[a]; inv[a] = inv[b]; inv[b] = t;
                kicked_u[i] = inv[a];
            }
        } else if (kick_type == 1) {
            // Shuffle a random contiguous block of size k_kick inside [0..U]
            int start = (int)(xorshift64(&rng) % (uint64_t)(U - k_kick));
            for (int i = k_kick - 1; i > 0; i--) {
                int j = (int)(xorshift64(&rng) % (uint64_t)(i + 1));
                int t = inv[start + i]; inv[start + i] = inv[start + j]; inv[start + j] = t;
            }
            for (int i = 0; i < k_kick; i++) kicked_u[i] = inv[start + i];
        } else {
            // Eject k_kick/2 elements from top-300 to tail, bring k_kick/2 from tail into top-300
            for (int i = 0; i < k_kick / 2; i++) {
                int a = (int)(xorshift64(&rng) % (uint64_t)(U < 350 ? U : 350));
                int b = (U < N) ? (U + (int)(xorshift64(&rng) % (uint64_t)(N - U))) : (int)(xorshift64(&rng) % N);
                int t = inv[a]; inv[a] = inv[b]; inv[b] = t;
                kicked_u[i] = inv[a];
            }
        }

        cur = eval_full(inv, contrib);
        // Recreate: run exact best-insertion sweeps until local minimum (or max 4 sweeps)
        for (int s = 0; s < 5 && now_sec(&t0) < max_sec; s++) {
            int m_ins = 0, m_sw = 0;
            cur = full_insertion_sweep(inv, contrib, cur, &rng, &m_ins);
            cur = swap_sweep(inv, contrib, cur, 4, &m_sw);
            if (m_ins == 0 && m_sw == 0) break;
        }

        if (cur < best) {
            best = cur;
            memcpy(best_inv, inv, sizeof(inv));
            save_rank(out_path, best_inv);
            printf("  [LNS %d NEW BEST! t=%.1fs] kick=%d/%d best=%llu (%.10f, %+.5f%% vs bar)%s\n",
                   lns_round, now_sec(&t0), kick_type, k_kick,
                   (unsigned long long)best, (double)best / (double)DENOM,
                   ((double)best - (double)BAR_MINIMIZERS) / (double)BAR_MINIMIZERS * 100.0,
                   (best <= TARGET_05PCT) ? " [CLEARS -0.5%!!]" : "");
            fflush(stdout);
        } else if ((lns_round % 5) == 0) {
            printf("  [LNS %d t=%.1fs] trial=%llu best=%llu (%.10f, %+.5f%% vs bar)\n",
                   lns_round, now_sec(&t0), (unsigned long long)cur,
                   (unsigned long long)best, (double)best / (double)DENOM,
                   ((double)best - (double)BAR_MINIMIZERS) / (double)BAR_MINIMIZERS * 100.0);
            fflush(stdout);
        }
    }

    // Final bit-exact verification from scratch
    uint64_t verify = eval_full(best_inv, contrib);
    if (verify != best) {
        fprintf(stderr, "DRIFT ERROR: best=%llu verify=%llu\n", (unsigned long long)best, (unsigned long long)verify);
        return 1;
    }
    save_rank(out_path, best_inv);
    int U = N; while (U > 0 && contrib[U - 1] == 0) U--;
    double rel_min = ((double)BAR_MINIMIZERS - (double)verify) / (double)BAR_MINIMIZERS * 100.0;
    double rel_10m = ((double)BAR_10MIN - (double)verify) / (double)BAR_10MIN * 100.0;
    printf("\nFINAL LNS: rounds=%d U=%d charged=%llu / %llu = %.12f\n",
           lns_round, U, (unsigned long long)verify, (unsigned long long)DENOM, (double)verify / (double)DENOM);
    printf("  vs OrensteinLab/Minimizers (2246214544): -%.6f%% rel\n", rel_min);
    printf("  vs OrensteinLab/10-minimizers (2248978620): -%.6f%% rel\n", rel_10m);
    return 0;
}


==> anc/opt_4ary_fast.c <==
// High-speed Exact 4-ary de Bruijn DP Optimizer (v2: pointer-swap + 256-bit active mask + strict UHS boundary)
// Target: minimizer-density-record-tables, (w=12, k=5), DNA sigma=4 (N=1024, M=256, 4^17 = 17,179,869,184).
//
// Key algorithmic upgrades over v1:
// 1. 4x64-bit active-vertex bitmask + pointer swapping (no memcpy, skips zero vertices via __builtin_ctzll).
// 2. Strict zero-cost tail invariant: U = smallest index where contrib[U..N-1] == 0.
//    Moves 1 & 2 stay strictly inside [0..U-1] (never polluting ranks U+1..1023!).
//    Move 3 swaps ANY active element a in [0..U-1] with ANY of the (N-U) tail elements b in [U..N-1]
//    via the exact cost-neutral tail swap (inv[b] <-> inv[U], then inv[a] <-> inv[U]), evaluating ONLY [a..U].
//    Move 4 ejects active element a -> U-1 (shrinking U by 1 if G_{>= U-1} is W-walk-free) or promotes tail -> a.
// 3. Calibrated multi-cycle SA/ILS temperatures + periodic exact adjacent/short-swap/ejection descent.

#include <math.h>
#include <stdint.h>
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <time.h>

#define K 5
#define W 12
#define N 1024
#define M 256
#define VMASK 255
#define SHIFT_IN 6
#define DENOM 17179869184ULL
#define BAR_CHARGED 2246214544ULL
#define TARGET_05PCT 2234983471ULL

static inline int edge_src(int u)  { return u >> 2; }
static inline int edge_dst(int u)  { return u & VMASK; }
static inline int edge_outb(int u) { return u & 3; }
static inline int edge_inb(int u)  { return u >> (2 * (K - 1)); }

static inline uint64_t xorshift64(uint64_t *s) {
    uint64_t x = *s;
    x ^= x >> 12;
    x ^= x << 25;
    x ^= x >> 27;
    *s = x;
    return x * 2685821657736338717ULL;
}

static inline double now_sec(const struct timespec *t0) {
    struct timespec t1;
    clock_gettime(CLOCK_MONOTONIC, &t1);
    return (t1.tv_sec - t0->tv_sec) + 1e-9 * (t1.tv_nsec - t0->tv_nsec);
}

// Fast sparse-aware exact W-step backward walk count ending at `src` in graph `in_m`.
static inline uint64_t count_bwd_W(const uint8_t * restrict in_m, int src) {
    uint64_t buf0[M], buf1[M];
    uint64_t *dp = buf0, *nxt = buf1;
    uint64_t act[4] = {0, 0, 0, 0};
    uint64_t nact[4];

    dp[src] = 1;
    act[src >> 6] = 1ULL << (src & 63);

    for (int step = 0; step < W; step++) {
        nact[0] = nact[1] = nact[2] = nact[3] = 0;
        // Count active popcount quickly to choose sparse vs dense clear
        int pop = __builtin_popcountll(act[0]) + __builtin_popcountll(act[1])
                + __builtin_popcountll(act[2]) + __builtin_popcountll(act[3]);
        if (pop == 0) return 0;

        if (pop <= 48) {
            // Sparse transition: clear only touched targets? Safer & faster: memset nxt (2 KB L1 cache!)
            memset(nxt, 0, M * sizeof(uint64_t));
            for (int w = 0; w < 4; w++) {
                uint64_t bits = act[w];
                while (bits) {
                    int bit = __builtin_ctzll(bits);
                    bits &= bits - 1;
                    int v = (w << 6) | bit;
                    uint64_t c = dp[v];
                    uint8_t m = in_m[v];
                    if (!m) continue;
                    int bp = v >> 2;
                    if (m & 1) { int u = bp | (0 << SHIFT_IN); nxt[u] += c; nact[u >> 6] |= 1ULL << (u & 63); }
                    if (m & 2) { int u = bp | (1 << SHIFT_IN); nxt[u] += c; nact[u >> 6] |= 1ULL << (u & 63); }
                    if (m & 4) { int u = bp | (2 << SHIFT_IN); nxt[u] += c; nact[u >> 6] |= 1ULL << (u & 63); }
                    if (m & 8) { int u = bp | (3 << SHIFT_IN); nxt[u] += c; nact[u >> 6] |= 1ULL << (u & 63); }
                }
            }
        } else {
            memset(nxt, 0, M * sizeof(uint64_t));
            for (int v = 0; v < M; v++) {
                uint64_t c = dp[v];
                if (!c) continue;
                uint8_t m = in_m[v];
                if (!m) continue;
                int bp = v >> 2;
                if (m & 1) { int u = bp | (0 << SHIFT_IN); nxt[u] += c; nact[u >> 6] |= 1ULL << (u & 63); }
                if (m & 2) { int u = bp | (1 << SHIFT_IN); nxt[u] += c; nact[u >> 6] |= 1ULL << (u & 63); }
                if (m & 4) { int u = bp | (2 << SHIFT_IN); nxt[u] += c; nact[u >> 6] |= 1ULL << (u & 63); }
                if (m & 8) { int u = bp | (3 << SHIFT_IN); nxt[u] += c; nact[u >> 6] |= 1ULL << (u & 63); }
            }
        }
        uint64_t *tmp = dp; dp = nxt; nxt = tmp;
        act[0] = nact[0]; act[1] = nact[1]; act[2] = nact[2]; act[3] = nact[3];
    }
    uint64_t sum = 0;
    for (int w = 0; w < 4; w++) {
        uint64_t bits = act[w];
        while (bits) {
            int bit = __builtin_ctzll(bits);
            bits &= bits - 1;
            sum += dp[(w << 6) | bit];
        }
    }
    return sum;
}

static inline uint64_t count_fwd_W(const uint8_t * restrict out_m, int dst) {
    uint64_t buf0[M], buf1[M];
    uint64_t *dp = buf0, *nxt = buf1;
    uint64_t act[4] = {0, 0, 0, 0};
    uint64_t nact[4];

    dp[dst] = 1;
    act[dst >> 6] = 1ULL << (dst & 63);

    for (int step = 0; step < W; step++) {
        nact[0] = nact[1] = nact[2] = nact[3] = 0;
        int pop = __builtin_popcountll(act[0]) + __builtin_popcountll(act[1])
                + __builtin_popcountll(act[2]) + __builtin_popcountll(act[3]);
        if (pop == 0) return 0;

        if (pop <= 48) {
            memset(nxt, 0, M * sizeof(uint64_t));
            for (int w = 0; w < 4; w++) {
                uint64_t bits = act[w];
                while (bits) {
                    int bit = __builtin_ctzll(bits);
                    bits &= bits - 1;
                    int v = (w << 6) | bit;
                    uint64_t c = dp[v];
                    uint8_t m = out_m[v];
                    if (!m) continue;
                    int bn = (v << 2) & VMASK;
                    if (m & 1) { int u = bn | 0; nxt[u] += c; nact[u >> 6] |= 1ULL << (u & 63); }
                    if (m & 2) { int u = bn | 1; nxt[u] += c; nact[u >> 6] |= 1ULL << (u & 63); }
                    if (m & 4) { int u = bn | 2; nxt[u] += c; nact[u >> 6] |= 1ULL << (u & 63); }
                    if (m & 8) { int u = bn | 3; nxt[u] += c; nact[u >> 6] |= 1ULL << (u & 63); }
                }
            }
        } else {
            memset(nxt, 0, M * sizeof(uint64_t));
            for (int v = 0; v < M; v++) {
                uint64_t c = dp[v];
                if (!c) continue;
                uint8_t m = out_m[v];
                if (!m) continue;
                int bn = (v << 2) & VMASK;
                if (m & 1) { int u = bn | 0; nxt[u] += c; nact[u >> 6] |= 1ULL << (u & 63); }
                if (m & 2) { int u = bn | 1; nxt[u] += c; nact[u >> 6] |= 1ULL << (u & 63); }
                if (m & 4) { int u = bn | 2; nxt[u] += c; nact[u >> 6] |= 1ULL << (u & 63); }
                if (m & 8) { int u = bn | 3; nxt[u] += c; nact[u >> 6] |= 1ULL << (u & 63); }
            }
        }
        uint64_t *tmp = dp; dp = nxt; nxt = tmp;
        act[0] = nact[0]; act[1] = nact[1]; act[2] = nact[2]; act[3] = nact[3];
    }
    uint64_t sum = 0;
    for (int w = 0; w < 4; w++) {
        uint64_t bits = act[w];
        while (bits) {
            int bit = __builtin_ctzll(bits);
            bits &= bits - 1;
            sum += dp[(w << 6) | bit];
        }
    }
    return sum;
}

static uint64_t eval_full(const int *inv, uint64_t *contrib_out) {
    uint8_t out_m[M] = {0}, in_m[M] = {0};
    uint64_t total = 0;
    for (int r = N - 1; r >= 0; r--) {
        int u = inv[r];
        int src = edge_src(u), dst = edge_dst(u);
        uint64_t c_r = count_bwd_W(in_m, src);
        out_m[src] |= (uint8_t)(1u << edge_outb(u));
        in_m[dst]  |= (uint8_t)(1u << edge_inb(u));
        c_r += count_fwd_W(out_m, dst);
        if (contrib_out) contrib_out[r] = c_r;
        total += c_r;
    }
    return total;
}

static uint64_t eval_range(const int *inv, int lo, int hi, uint64_t *new_contrib) {
    uint8_t out_m[M] = {0}, in_m[M] = {0};
    for (int r = N - 1; r > hi; r--) {
        int u = inv[r];
        out_m[edge_src(u)] |= (uint8_t)(1u << edge_outb(u));
        in_m[edge_dst(u)]  |= (uint8_t)(1u << edge_inb(u));
    }
    uint64_t sum = 0;
    for (int r = hi; r >= lo; r--) {
        int u = inv[r];
        int src = edge_src(u), dst = edge_dst(u);
        uint64_t c_r = count_bwd_W(in_m, src);
        out_m[src] |= (uint8_t)(1u << edge_outb(u));
        in_m[dst]  |= (uint8_t)(1u << edge_inb(u));
        c_r += count_fwd_W(out_m, dst);
        if (new_contrib) new_contrib[r - lo] = c_r;
        sum += c_r;
    }
    return sum;
}

// Compact any zero-contribution elements out of [0..U-1] by pushing them to the tail if they keep tail W-walk-free.
// Even simpler: compute exact U = smallest index with contrib[U..N-1] == 0.
static int get_U(const uint64_t *contrib) {
    int u = N;
    while (u > 0 && contrib[u - 1] == 0) u--;
    return u;
}

static int has_walk_len_W(const int *inv, int start) {
    uint8_t out_m[M] = {0};
    for (int r = start; r < N; r++) {
        int u = inv[r];
        out_m[edge_src(u)] |= (uint8_t)(1u << edge_outb(u));
    }
    uint8_t reach[M], nxt[M];
    memset(reach, 1, M);
    for (int step = 0; step < W; step++) {
        memset(nxt, 0, M);
        int any = 0;
        for (int v = 0; v < M; v++) {
            if (!reach[v]) continue;
            uint8_t m = out_m[v];
            if (!m) continue;
            int bn = (v << 2) & VMASK;
            if (m & 1) { nxt[bn | 0] = 1; any = 1; }
            if (m & 2) { nxt[bn | 1] = 1; any = 1; }
            if (m & 4) { nxt[bn | 2] = 1; any = 1; }
            if (m & 8) { nxt[bn | 3] = 1; any = 1; }
        }
        if (!any) return 0;
        memcpy(reach, nxt, M);
    }
    return 1;
}

// Re-pack tail: greedily pull any active element in [0..U-1] whose inclusion in G_{>= U} keeps it W-walk-free!
static uint64_t compact_uhs(int *inv, uint64_t *contrib, uint64_t cur) {
    uint64_t tmp_c[N];
    int U = get_U(contrib);
    for (int r = U - 1; r >= 0; r--) {
        int val = inv[r];
        memmove(&inv[r], &inv[r + 1], (size_t)(U - 1 - r) * sizeof(int));
        inv[U - 1] = val;
        if (!has_walk_len_W(inv, U - 1)) {
            uint64_t old_sum = 0;
            for (int i = r; i <= U - 1; i++) old_sum += contrib[i];
            uint64_t new_sum = eval_range(inv, r, U - 1, tmp_c);
            if (new_sum <= old_sum) {
                cur = cur - old_sum + new_sum;
                for (int i = r; i <= U - 1; i++) contrib[i] = tmp_c[i - r];
                U = get_U(contrib);
                continue;
            }
        }
        memmove(&inv[r + 1], &inv[r], (size_t)(U - 1 - r) * sizeof(int));
        inv[r] = val;
    }
    return cur;
}

// Deterministic local descent: adjacent swaps + distance-2..6 swaps + UHS compaction
static uint64_t local_polish(int *inv, uint64_t *contrib, uint64_t cur) {
    uint64_t tmp_c[N];
    cur = compact_uhs(inv, contrib, cur);
    for (int pass = 0; pass < 30; pass++) {
        int U = get_U(contrib);
        int any = 0;
        for (int gap = 1; gap <= 4; gap++) {
            for (int r = 0; r + gap < U; r++) {
                uint64_t old_sum = 0;
                for (int i = r; i <= r + gap; i++) old_sum += contrib[i];
                int t = inv[r]; inv[r] = inv[r + gap]; inv[r + gap] = t;
                uint64_t new_sum = eval_range(inv, r, r + gap, tmp_c);
                if (new_sum < old_sum) {
                    cur = cur - old_sum + new_sum;
                    for (int i = r; i <= r + gap; i++) contrib[i] = tmp_c[i - r];
                    any = 1;
                } else {
                    t = inv[r]; inv[r] = inv[r + gap]; inv[r + gap] = t;
                }
            }
        }
        cur = compact_uhs(inv, contrib, cur);
        if (!any) break;
    }
    return cur;
}

static void save_rank(const char *path, const int *inv) {
    int rank[N];
    for (int r = 0; r < N; r++) rank[inv[r]] = r;
    FILE *f = fopen(path, "w");
    if (!f) { perror("fopen"); exit(1); }
    for (int u = 0; u < N; u++) fprintf(f, "%d%c", rank[u], (u + 1 == N) ? '\n' : ' ');
    fclose(f);
}

static void load_rank_to_inv(const char *path, int *inv) {
    FILE *f = fopen(path, "r");
    if (!f) { perror("fopen init"); exit(1); }
    for (int i = 0; i < N; i++) inv[i] = -1;
    for (int u = 0; u < N; u++) {
        int r;
        if (fscanf(f, "%d", &r) != 1 || r < 0 || r >= N) {
            fprintf(stderr, "Bad init rank at %d\n", u);
            exit(2);
        }
        inv[r] = u;
    }
    fclose(f);
}

int main(int argc, char **argv) {
    if (argc < 6) {
        fprintf(stderr, "Usage: %s <init.txt> <seconds> <seed> <T_start> <out.txt>\n", argv[0]);
        return 2;
    }
    const char *init_path = argv[1];
    double max_sec = atof(argv[2]);
    uint64_t rng = strtoull(argv[3], NULL, 10);
    if (!rng) rng = 123456789ULL;
    double T_base = atof(argv[4]);
    const char *out_path = argv[5];

    int inv[N], best_inv[N];
    load_rank_to_inv(init_path, inv);

    uint64_t contrib[N], tmp_c[N];
    uint64_t cur = eval_full(inv, contrib);
    cur = compact_uhs(inv, contrib, cur);
    uint64_t best = cur;
    memcpy(best_inv, inv, sizeof(inv));

    printf("=== opt_4ary_fast (init=%s, %.0fs, seed=%llu, T=%.0f) ===\n",
           init_path, max_sec, (unsigned long long)rng, T_base);
    printf("Start (post-compact): U=%d charged=%llu (%.10f, %+.4f%% vs bar)\n",
           get_U(contrib), (unsigned long long)cur, (double)cur / (double)DENOM,
           ((double)cur - (double)BAR_CHARGED) / (double)BAR_CHARGED * 100.0);
    fflush(stdout);

    struct timespec t0;
    clock_gettime(CLOCK_MONOTONIC, &t0);

    int n_cycles = 4;
    double cycle_sec = max_sec / (double)n_cycles;
    long total_iters = 0, total_accepts = 0;

    for (int cyc = 0; cyc < n_cycles; cyc++) {
        if (cyc > 0) {
            memcpy(inv, best_inv, sizeof(inv));
            cur = eval_full(inv, contrib);
            cur = compact_uhs(inv, contrib, cur);
        }
        double cyc_start = now_sec(&t0);
        double T_hi = T_base * pow(0.65, cyc);
        double T_lo = 15.0;
        double last_log = cyc_start;

        while (1) {
            double el_all = now_sec(&t0);
            double el_cyc = el_all - cyc_start;
            if (el_cyc >= cycle_sec || el_all >= max_sec) break;
            double frac = el_cyc / cycle_sec;
            double temp = T_hi * pow(T_lo / T_hi, frac);

            int U = get_U(contrib);
            if (U < 10) U = 10;
            uint64_t r1 = xorshift64(&rng);
            uint64_t r2 = xorshift64(&rng);
            int mv = (int)(r1 % 100);

            if (mv < 35) {
                // Move 1: Short/medium swap strictly inside [0..U-1]
                int a = (int)((r1 >> 8) % (uint64_t)(U - 1));
                int max_span = (frac < 0.6) ? 32 : 12;
                int span = 1 + (int)((r2 >> 8) % (uint64_t)max_span);
                int b = a + span;
                if (b >= U) b = U - 1;
                if (a == b) continue;

                uint64_t old_sum = 0;
                for (int i = a; i <= b; i++) old_sum += contrib[i];
                int t = inv[a]; inv[a] = inv[b]; inv[b] = t;
                uint64_t new_sum = eval_range(inv, a, b, tmp_c);
                int64_t diff = (int64_t)new_sum - (int64_t)old_sum;
                double u01 = (double)((xorshift64(&rng) >> 11) & 0xFFFFFFFFULL) / 4294967296.0;
                if (diff <= 0 || exp(-(double)diff / temp) > u01) {
                    cur = (uint64_t)((int64_t)cur + diff);
                    for (int i = a; i <= b; i++) contrib[i] = tmp_c[i - a];
                    total_accepts++;
                    if (cur < best) { best = cur; memcpy(best_inv, inv, sizeof(inv)); }
                } else {
                    t = inv[a]; inv[a] = inv[b]; inv[b] = t;
                }
            } else if (mv < 70) {
                // Move 2: Single-element insertion (relocate a -> b) strictly inside [0..U-1]
                int a;
                if (mv < 52) {
                    // Critical-path tournament selection: bias toward high-contrib ranks
                    a = (int)((r1 >> 8) % (uint64_t)U);
                    for (int q = 0; q < 3; q++) {
                        int cand = (int)(xorshift64(&rng) % (uint64_t)U);
                        if (contrib[cand] > contrib[a]) a = cand;
                    }
                } else {
                    a = (int)((r1 >> 8) % (uint64_t)U);
                }
                int max_delta = (frac < 0.6) ? 45 : 16;
                int delta = 1 + (int)((r2 >> 8) % (uint64_t)max_delta);
                int b = (r2 & 1) ? (a + delta) : (a - delta);
                if (b < 0) b = 0;
                if (b >= U) b = U - 1;
                if (a == b) continue;

                int lo = (a < b) ? a : b;
                int hi = (a < b) ? b : a;
                uint64_t old_sum = 0;
                for (int i = lo; i <= hi; i++) old_sum += contrib[i];

                int val = inv[a];
                if (a < b) {
                    memmove(&inv[a], &inv[a + 1], (size_t)(b - a) * sizeof(int));
                    inv[b] = val;
                } else {
                    memmove(&inv[b + 1], &inv[b], (size_t)(a - b) * sizeof(int));
                    inv[b] = val;
                }
                uint64_t new_sum = eval_range(inv, lo, hi, tmp_c);
                int64_t diff = (int64_t)new_sum - (int64_t)old_sum;
                double u01 = (double)((xorshift64(&rng) >> 11) & 0xFFFFFFFFULL) / 4294967296.0;
                if (diff <= 0 || exp(-(double)diff / temp) > u01) {
                    cur = (uint64_t)((int64_t)cur + diff);
                    for (int i = lo; i <= hi; i++) contrib[i] = tmp_c[i - lo];
                    total_accepts++;
                    if (cur < best) { best = cur; memcpy(best_inv, inv, sizeof(inv)); }
                } else {
                    if (a < b) {
                        memmove(&inv[a + 1], &inv[a], (size_t)(b - a) * sizeof(int));
                        inv[a] = val;
                    } else {
                        memmove(&inv[b], &inv[b + 1], (size_t)(a - b) * sizeof(int));
                        inv[a] = val;
                    }
                }
            } else if (mv < 92 && U < N) {
                // Move 3: Active <-> Tail swap across ALL N - U zero-cost tail elements!
                // Never pollutes tail beyond index U!
                int b = U + (int)((r1 >> 8) % (uint64_t)(N - U));
                int a;
                if (mv < 84 && U > 50) {
                    int lo_a = U - 50;
                    a = lo_a + (int)((r2 >> 8) % (uint64_t)(U - lo_a));
                } else {
                    a = (int)((r2 >> 8) % (uint64_t)U);
                }
                // Free pre-swap inside zero-cost tail: inv[U] <-> inv[b]
                int tb = inv[b]; inv[b] = inv[U]; inv[U] = tb;
                uint64_t old_sum = 0;
                for (int i = a; i <= U; i++) old_sum += contrib[i];
                int ta = inv[a]; inv[a] = inv[U]; inv[U] = ta;

                uint64_t new_sum = eval_range(inv, a, U, tmp_c);
                int64_t diff = (int64_t)new_sum - (int64_t)old_sum;
                // Allow U to expand freely up to N-1 so deep UHS rearrangements are never artificially blocked
                int allow_expand = (tmp_c[U - a] == 0) || (U < N - 1);
                double u01 = (double)((xorshift64(&rng) >> 11) & 0xFFFFFFFFULL) / 4294967296.0;
                if (allow_expand && (diff <= 0 || exp(-(double)diff / temp) > u01)) {
                    cur = (uint64_t)((int64_t)cur + diff);
                    for (int i = a; i <= U; i++) contrib[i] = tmp_c[i - a];
                    total_accepts++;
                    if (cur < best) { best = cur; memcpy(best_inv, inv, sizeof(inv)); }
                } else {
                    ta = inv[a]; inv[a] = inv[U]; inv[U] = ta;
                    tb = inv[b]; inv[b] = inv[U]; inv[U] = tb;
                }
            } else if (U < N) {
                // Move 4: Promote a random tail 5-mer directly into active rank a in [0..U],
                // shifting inv[a..U-1] right by 1 (and if contrib[U] == 0, U doesn't even grow!)
                // OR eject active rank a to U-1 (50/50)
                if (r2 & 1) {
                    // Eject a in [U-60..U-1] to U-1
                    int lo_a = (U > 60) ? (U - 60) : 0;
                    int a = lo_a + (int)((r1 >> 8) % (uint64_t)(U - lo_a));
                    int b = U - 1;
                    if (a >= b) continue;
                    uint64_t old_sum = 0;
                    for (int i = a; i <= b; i++) old_sum += contrib[i];
                    int val = inv[a];
                    memmove(&inv[a], &inv[a + 1], (size_t)(b - a) * sizeof(int));
                    inv[b] = val;
                    uint64_t new_sum = eval_range(inv, a, b, tmp_c);
                    int64_t diff = (int64_t)new_sum - (int64_t)old_sum;
                    double u01 = (double)((xorshift64(&rng) >> 11) & 0xFFFFFFFFULL) / 4294967296.0;
                    if (diff <= 0 || exp(-(double)diff / temp) > u01) {
                        cur = (uint64_t)((int64_t)cur + diff);
                        for (int i = a; i <= b; i++) contrib[i] = tmp_c[i - a];
                        total_accepts++;
                        if (cur < best) { best = cur; memcpy(best_inv, inv, sizeof(inv)); }
                    } else {
                        memmove(&inv[a + 1], &inv[a], (size_t)(b - a) * sizeof(int));
                        inv[a] = val;
                    }
                } else {
                    // Promote tail b in [U..N-1] into rank a in [max(0, U-80)..U-1]
                    if (U >= N - 1) continue;
                    int b = U + (int)((r1 >> 8) % (uint64_t)(N - U));
                    int lo_a = (U > 80) ? (U - 80) : 0;
                    int a = lo_a + (int)((r2 >> 8) % (uint64_t)(U - lo_a));
                    int tb = inv[b]; inv[b] = inv[U]; inv[U] = tb;
                    uint64_t old_sum = 0;
                    for (int i = a; i <= U; i++) old_sum += contrib[i];
                    int val = inv[U];
                    memmove(&inv[a + 1], &inv[a], (size_t)(U - a) * sizeof(int));
                    inv[a] = val;
                    uint64_t new_sum = eval_range(inv, a, U, tmp_c);
                    int64_t diff = (int64_t)new_sum - (int64_t)old_sum;
                    double u01 = (double)((xorshift64(&rng) >> 11) & 0xFFFFFFFFULL) / 4294967296.0;
                    if (diff <= 0 || exp(-(double)diff / temp) > u01) {
                        cur = (uint64_t)((int64_t)cur + diff);
                        for (int i = a; i <= U; i++) contrib[i] = tmp_c[i - a];
                        total_accepts++;
                        if (cur < best) { best = cur; memcpy(best_inv, inv, sizeof(inv)); }
                    } else {
                        memmove(&inv[a], &inv[a + 1], (size_t)(U - a) * sizeof(int));
                        inv[U] = val;
                        tb = inv[b]; inv[b] = inv[U]; inv[U] = tb;
                    }
                }
            }

            total_iters++;
            if ((total_iters & 8191) == 0) {
                double now = now_sec(&t0);
                if (now - last_log >= 10.0) {
                    printf("  t=%.1fs cyc=%d iters=%ld U=%d cur=%llu (%.8f) best=%llu (%.8f, %+.4f%% vs bar)%s\n",
                           now, cyc, total_iters, get_U(contrib),
                           (unsigned long long)cur, (double)cur / (double)DENOM,
                           (unsigned long long)best, (double)best / (double)DENOM,
                           ((double)best - (double)BAR_CHARGED) / (double)BAR_CHARGED * 100.0,
                           (best <= TARGET_05PCT) ? " [CLEARS -0.5%!!]" : "");
                    fflush(stdout);
                    last_log = now;
                }
            }
        }
        memcpy(inv, best_inv, sizeof(inv));
        cur = eval_full(inv, contrib);
        cur = local_polish(inv, contrib, cur);
        if (cur < best) { best = cur; memcpy(best_inv, inv, sizeof(inv)); }
        printf("  [End cyc %d] U=%d best=%llu (%.10f, %+.5f%% vs bar)%s\n",
               cyc, get_U(contrib), (unsigned long long)best, (double)best / (double)DENOM,
               ((double)best - (double)BAR_CHARGED) / (double)BAR_CHARGED * 100.0,
               (best <= TARGET_05PCT) ? " [CLEARS -0.5%!!]" : "");
        fflush(stdout);
        save_rank(out_path, best_inv);
    }

    uint64_t verify = eval_full(best_inv, contrib);
    if (verify != best) {
        fprintf(stderr, "DRIFT ERROR: best=%llu verify=%llu\n", (unsigned long long)best, (unsigned long long)verify);
        return 1;
    }
    save_rank(out_path, best_inv);
    double rel_bar = ((double)BAR_CHARGED - (double)verify) / (double)BAR_CHARGED * 100.0;
    double rel_10m = (2248978620.0 - (double)verify) / 2248978620.0 * 100.0;
    printf("\nFINAL: iters=%ld accepts=%ld U=%d charged=%llu / %llu = %.12f\n",
           total_iters, total_accepts, get_U(contrib),
           (unsigned long long)verify, (unsigned long long)DENOM, (double)verify / (double)DENOM);
    printf("  vs OrensteinLab/Minimizers (2246214544): -%.6f%% rel\n", rel_bar);
    printf("  vs OrensteinLab/10-minimizers (2248978620): -%.6f%% rel\n", rel_10m);
    return 0;
}


==> anc/setcover_4ary.c <==
// Weighted Set-Cover Density-Ratio Top-Down 4-ary Constructor (SetCover4)
// Pure 100% cold-start mathematical construction -- zero published orders used.
//
// At each rank r = 0, 1, ..., N-1, let G be the active graph of unplaced 5-mers.
// Placing edge u = (src -> dst) at rank r permanently decides every (W+1)-edge context in G containing u:
//   - Boundary (charged) contexts: charge(u) = Left(u, G) + Right(u, G \ {u})
//     where Left(u, G) = fwd[W][dst] (exact in G!) and Right(u, G \ {u}) <= bwd[W][src].
//   - Total covered (W+1)-edge contexts containing u (first-order exact when u appears once):
//     cover(u) = sum_{a=0}^{W} bwd[a][src] * fwd[W - a][dst].
//   - Local density ratio: rho(u) = charge(u) / (cover(u))^p  (for p in {0.5, 0.8, 0.9, 1.0, 1.05, 1.1, 1.2}).
// Picking u minimizing rho(u) greedily minimizes the exact charged-to-covered ratio of newly decided contexts!
// Also tests exact-charge / exact-cover (computing exact delta total walks of length W+1 destroyed by removing u!).

#include <math.h>
#include <stdint.h>
#include <stdio.h>
#include <stdlib.h>
#include <string.h>

#define K 5
#define W 12
#define N 1024
#define M 256
#define VMASK 255
#define SHIFT_IN 6
#define DENOM 17179869184ULL
#define BAR_CHARGED 2246214544ULL

static inline int edge_src(int u)  { return u >> 2; }
static inline int edge_dst(int u)  { return u & VMASK; }
static inline int edge_outb(int u) { return u & 3; }
static inline int edge_inb(int u)  { return u >> (2 * (K - 1)); }

static void compute_walk_tables(const uint8_t *out_m, const uint8_t *in_m,
                                uint64_t fwd[W + 1][M], uint64_t bwd[W + 1][M]) {
    for (int v = 0; v < M; v++) { fwd[0][v] = 1; bwd[0][v] = 1; }
    for (int t = 1; t <= W; t++) {
        for (int v = 0; v < M; v++) {
            uint64_t s = 0;
            uint8_t mo = out_m[v];
            int bn = (v << 2) & VMASK;
            if (mo & 1) s += fwd[t - 1][bn | 0];
            if (mo & 2) s += fwd[t - 1][bn | 1];
            if (mo & 4) s += fwd[t - 1][bn | 2];
            if (mo & 8) s += fwd[t - 1][bn | 3];
            fwd[t][v] = s;

            uint64_t sb = 0;
            uint8_t mi = in_m[v];
            int bp = v >> 2;
            if (mi & 1) sb += bwd[t - 1][bp | (0 << SHIFT_IN)];
            if (mi & 2) sb += bwd[t - 1][bp | (1 << SHIFT_IN)];
            if (mi & 4) sb += bwd[t - 1][bp | (2 << SHIFT_IN)];
            if (mi & 8) sb += bwd[t - 1][bp | (3 << SHIFT_IN)];
            bwd[t][v] = sb;
        }
    }
}

static uint64_t eval_full(const int *inv, int *uhs_out) {
    uint8_t out_m[M] = {0}, in_m[M] = {0};
    uint64_t dp[M], nxt[M];
    uint64_t total = 0;
    int active = 0;
    for (int r = N - 1; r >= 0; r--) {
        int u = inv[r];
        int src = edge_src(u), dst = edge_dst(u);
        uint64_t c_r = 0;

        memset(dp, 0, sizeof(dp));
        dp[src] = 1;
        int alive = 1;
        for (int step = 0; step < W && alive; step++) {
            memset(nxt, 0, sizeof(nxt));
            alive = 0;
            for (int v = 0; v < M; v++) {
                uint64_t c = dp[v];
                if (!c) continue;
                uint8_t m = in_m[v];
                if (!m) continue;
                int bp = v >> 2;
                if (m & 1) { nxt[bp | (0 << SHIFT_IN)] += c; alive = 1; }
                if (m & 2) { nxt[bp | (1 << SHIFT_IN)] += c; alive = 1; }
                if (m & 4) { nxt[bp | (2 << SHIFT_IN)] += c; alive = 1; }
                if (m & 8) { nxt[bp | (3 << SHIFT_IN)] += c; alive = 1; }
            }
            memcpy(dp, nxt, sizeof(dp));
        }
        if (alive) for (int v = 0; v < M; v++) c_r += dp[v];

        out_m[src] |= (uint8_t)(1u << edge_outb(u));
        in_m[dst]  |= (uint8_t)(1u << edge_inb(u));

        memset(dp, 0, sizeof(dp));
        dp[dst] = 1;
        alive = 1;
        for (int step = 0; step < W && alive; step++) {
            memset(nxt, 0, sizeof(nxt));
            alive = 0;
            for (int v = 0; v < M; v++) {
                uint64_t c = dp[v];
                if (!c) continue;
                uint8_t m = out_m[v];
                if (!m) continue;
                int bn = (v << 2) & VMASK;
                if (m & 1) { nxt[bn | 0] += c; alive = 1; }
                if (m & 2) { nxt[bn | 1] += c; alive = 1; }
                if (m & 4) { nxt[bn | 2] += c; alive = 1; }
                if (m & 8) { nxt[bn | 3] += c; alive = 1; }
            }
            memcpy(dp, nxt, sizeof(dp));
        }
        if (alive) for (int v = 0; v < M; v++) c_r += dp[v];

        if (c_r > 0 && active == 0) active = r + 1;
        total += c_r;
    }
    if (uhs_out) *uhs_out = active;
    return total;
}

static uint64_t build_ratio(int *inv_out, double power_p, double interior_bonus, int use_exact_right) {
    uint8_t out_m[M], in_m[M];
    memset(out_m, 0x0F, sizeof(out_m));
    memset(in_m,  0x0F, sizeof(in_m));
    uint8_t removed[N] = {0};
    uint64_t fwd[W + 1][M], bwd[W + 1][M];

    for (int r = 0; r < N; r++) {
        compute_walk_tables(out_m, in_m, fwd, bwd);
        int best_u = -1;
        double best_score = 1e300;
        int any_active = 0;

        for (int u = 0; u < N; u++) {
            if (removed[u]) continue;
            int src = edge_src(u), dst = edge_dst(u);
            double cover = 0.0;
            for (int a = 0; a <= W; a++) {
                cover += (double)bwd[a][src] * (double)fwd[W - a][dst];
            }
            if (cover <= 0.0) continue;
            any_active = 1;
            double charge = (double)fwd[W][dst] + (double)bwd[W][src];
            // Note: exact right excludes edge u itself; first-order self-exclusion correction:
            if (use_exact_right) {
                // Subtract approximate self-return walks where u is also at some earlier step
                double self_corr = 0.0;
                for (int a = 0; a < W; a++) {
                    // walks ending at src that passed through u=(src->dst) at step a
                    if (src == dst) self_corr += (double)bwd[a][src];
                }
                if (self_corr > 0 && charge > self_corr) charge -= 0.5 * self_corr;
            }
            double interior = cover - charge;
            double score = (charge + 1.0) / pow(cover + interior_bonus * interior + 1.0, power_p);
            if (score < best_score) {
                best_score = score;
                best_u = u;
            }
        }
        if (!any_active) {
            // Remaining edges form a W-walk-free tail (zero charge!) -- append in order.
            int pos = r;
            for (int u = 0; u < N; u++) if (!removed[u]) inv_out[pos++] = u;
            break;
        }
        inv_out[r] = best_u;
        removed[best_u] = 1;
        out_m[edge_src(best_u)] &= (uint8_t)~(1u << edge_outb(best_u));
        in_m[edge_dst(best_u)]  &= (uint8_t)~(1u << edge_inb(best_u));
    }
    int uhs = 0;
    uint64_t total = eval_full(inv_out, &uhs);
    printf("  [SetCover4] p=%.3f ib=%.2f ex=%d -> UHS=%d/%d charged=%llu density=%.10f (%+.4f%% vs bar)\n",
           power_p, interior_bonus, use_exact_right, uhs, N,
           (unsigned long long)total, (double)total / (double)DENOM,
           ((double)total - (double)BAR_CHARGED) / (double)BAR_CHARGED * 100.0);
    return total;
}

static void save_rank(const char *path, const int *inv) {
    int rank[N];
    for (int r = 0; r < N; r++) rank[inv[r]] = r;
    FILE *f = fopen(path, "w");
    for (int u = 0; u < N; u++) fprintf(f, "%d%c", rank[u], (u + 1 == N) ? '\n' : ' ');
    fclose(f);
}

int main(int argc, char **argv) {
    const char *out_path = (argc > 1) ? argv[1] : "best_setcover_rank.txt";
    int inv[N], best_inv[N];
    uint64_t best = UINT64_MAX;
    double ps[] = {0.70, 0.85, 0.95, 1.00, 1.02, 1.05, 1.10, 1.20, 1.35, 1.50};
    for (int i = 0; i < (int)(sizeof(ps)/sizeof(ps[0])); i++) {
        uint64_t c = build_ratio(inv, ps[i], 0.0, 0);
        if (c < best) { best = c; memcpy(best_inv, inv, sizeof(inv)); }
    }
    save_rank(out_path, best_inv);
    printf("Best SetCover4 pure cold-start (no SA/polish): charged=%llu density=%.10f\n",
           (unsigned long long)best, (double)best / (double)DENOM);
    return 0;
}


==> anc/w12_k5_4ary.csv <==
kmer,index,rank
AAAAA,0,313
AAAAC,1,312
AAAAG,2,311
AAAAT,3,309
AAACA,4,449
AAACC,5,1022
AAACG,6,496
AAACT,7,303
AAAGA,8,335
AAAGC,9,712
AAAGG,10,297
AAAGT,11,556
AAATA,12,317
AAATC,13,723
AAATG,14,332
AAATT,15,306
AACAA,16,675
AACAC,17,266
AACAG,18,114
AACAT,19,118
AACCA,20,452
AACCC,21,901
AACCG,22,112
AACCT,23,119
AACGA,24,302
AACGC,25,475
AACGG,26,299
AACGT,27,296
AACTA,28,406
AACTC,29,419
AACTG,30,378
AACTT,31,298
AAGAA,32,892
AAGAC,33,612
AAGAG,34,370
AAGAT,35,823
AAGCA,36,641
AAGCC,37,346
AAGCG,38,986
AAGCT,39,120
AAGGA,40,353
AAGGC,41,472
AAGGG,42,429
AAGGT,43,402
AAGTA,44,314
AAGTC,45,760
AAGTG,46,293
AAGTT,47,268
AATAA,48,907
AATAC,49,952
AATAG,50,987
AATAT,51,554
AATCA,52,638
AATCC,53,765
AATCG,54,436
AATCT,55,535
AATGA,56,343
AATGC,57,958
AATGG,58,333
AATGT,59,374
AATTA,60,604
AATTC,61,828
AATTG,62,400
AATTT,63,396
ACAAA,64,896
ACAAC,65,783
ACAAG,66,865
ACAAT,67,801
ACACA,68,677
ACACC,69,345
ACACG,70,777
ACACT,71,821
ACAGA,72,653
ACAGC,73,1021
ACAGG,74,736
ACAGT,75,685
ACATA,76,856
ACATC,77,617
ACATG,78,1016
ACATT,79,920
ACCAA,80,878
ACCAC,81,446
ACCAG,82,699
ACCAT,83,643
ACCCA,84,598
ACCCC,85,443
ACCCG,86,76
ACCCT,87,103
ACCGA,88,710
ACCGC,89,743
ACCGG,90,635
ACCGT,91,981
ACCTA,92,943
ACCTC,93,661
ACCTG,94,740
ACCTT,95,569
ACGAA,96,895
ACGAC,97,581
ACGAG,98,372
ACGAT,99,351
ACGCA,100,477
ACGCC,101,936
ACGCG,102,749
ACGCT,103,121
ACGGA,104,362
ACGGC,105,676
ACGGG,106,338
ACGGT,107,646
ACGTA,108,764
ACGTC,109,529
ACGTG,110,354
ACGTT,111,271
ACTAA,112,580
ACTAC,113,1000
ACTAG,114,917
ACTAT,115,414
ACTCA,116,486
ACTCC,117,707
ACTCG,118,579
ACTCT,119,368
ACTGA,120,652
ACTGC,121,811
ACTGG,122,367
ACTGT,123,421
ACTTA,124,731
ACTTC,125,508
ACTTG,126,375
ACTTT,127,416
AGAAA,128,748
AGAAC,129,497
AGAAG,130,798
AGAAT,131,967
AGACA,132,867
AGACC,133,522
AGACG,134,891
AGACT,135,911
AGAGA,136,465
AGAGC,137,537
AGAGG,138,889
AGAGT,139,434
AGATA,140,587
AGATC,141,433
AGATG,142,931
AGATT,143,894
AGCAA,144,664
AGCAC,145,693
AGCAG,146,741
AGCAT,147,565
AGCCA,148,347
AGCCC,149,521
AGCCG,150,348
AGCCT,151,752
AGCGA,152,961
AGCGC,153,438
AGCGG,154,1010
AGCGT,155,695
AGCTA,156,376
AGCTC,157,985
AGCTG,158,651
AGCTT,159,1005
AGGAA,160,583
AGGAC,161,387
AGGAG,162,873
AGGAT,163,909
AGGCA,164,679
AGGCC,165,425
AGGCG,166,925
AGGCT,167,473
AGGGA,168,342
AGGGC,169,424
AGGGG,170,797
AGGGT,171,430
AGGTA,172,650
AGGTC,173,999
AGGTG,174,403
AGGTT,175,270
AGTAA,176,933
AGTAC,177,462
AGTAG,178,1003
AGTAT,179,356
AGTCA,180,992
AGTCC,181,870
AGTCG,182,861
AGTCT,183,725
AGTGA,184,627
AGTGC,185,996
AGTGG,186,360
AGTGT,187,357
AGTTA,188,555
AGTTC,189,800
AGTTG,190,326
AGTTT,191,305
ATAAA,192,672
ATAAC,193,631
ATAAG,194,874
ATAAT,195,853
ATACA,196,620
ATACC,197,806
ATACG,198,984
ATACT,199,697
ATAGA,200,1015
ATAGC,201,796
ATAGG,202,639
ATAGT,203,756
ATATA,204,902
ATATC,205,788
ATATG,206,938
ATATT,207,648
ATCAA,208,689
ATCAC,209,534
ATCAG,210,922
ATCAT,211,831
ATCCA,212,833
ATCCC,213,737
ATCCG,214,799
ATCCT,215,784
ATCGA,216,457
ATCGC,217,734
ATCGG,218,994
ATCGT,219,642
ATCTA,220,428
ATCTC,221,997
ATCTG,222,808
ATCTT,223,574
ATGAA,224,944
ATGAC,225,666
ATGAG,226,411
ATGAT,227,410
ATGCA,228,435
ATGCC,229,830
ATGCG,230,562
ATGCT,231,876
ATGGA,232,330
ATGGC,233,779
ATGGG,234,609
ATGGT,235,859
ATGTA,236,404
ATGTC,237,945
ATGTG,238,415
ATGTT,239,262
ATTAA,240,972
ATTAC,241,586
ATTAG,242,851
ATTAT,243,460
ATTCA,244,825
ATTCC,245,467
ATTCG,246,860
ATTCT,247,481
ATTGA,248,322
ATTGC,249,888
ATTGG,250,607
ATTGT,251,543
ATTTA,252,548
ATTTC,253,757
ATTTG,254,315
ATTTT,255,597
CAAAA,256,31
CAAAC,257,53
CAAAG,258,39
CAAAT,259,63
CAACA,260,301
CAACC,261,273
CAACG,262,16
CAACT,263,61
CAAGA,264,38
CAAGC,265,245
CAAGG,266,34
CAAGT,267,72
CAATA,268,100
CAATC,269,132
CAATG,270,30
CAATT,271,71
CACAA,272,910
CACAC,273,288
CACAG,274,21
CACAT,275,62
CACCA,276,284
CACCC,277,274
CACCG,278,20
CACCT,279,64
CACGA,280,48
CACGC,281,252
CACGG,282,8
CACGT,283,70
CACTA,284,99
CACTC,285,131
CACTG,286,33
CACTT,287,68
CAGAA,288,622
CAGAC,289,478
CAGAG,290,742
CAGAT,291,519
CAGCA,292,819
CAGCC,293,540
CAGCG,294,940
CAGCT,295,92
CAGGA,296,634
CAGGC,297,719
CAGGG,298,810
CAGGT,299,790
CAGTA,300,832
CAGTC,301,718
CAGTG,302,835
CAGTT,303,669
CATAA,304,953
CATAC,305,536
CATAG,306,954
CATAT,307,520
CATCA,308,706
CATCC,309,721
CATCG,310,701
CATCT,311,686
CATGA,312,747
CATGC,313,964
CATGG,314,636
CATGT,315,802
CATTA,316,502
CATTC,317,991
CATTG,318,516
CATTT,319,960
CCAAA,320,946
CCAAC,321,965
CCAAG,322,466
CCAAT,323,816
CCACA,324,324
CCACC,325,440
CCACG,326,637
CCACT,327,1018
CCAGA,328,42
CCAGC,329,251
CCAGG,330,25
CCAGT,331,73
CCATA,332,101
CCATC,333,130
CCATG,334,15
CCATT,335,69
CCCAA,336,445
CCCAC,337,283
CCCAG,338,668
CCCAT,339,561
CCCCA,340,442
CCCCC,341,285
CCCCG,342,1
CCCCT,343,65
CCCGA,344,919
CCCGC,345,525
CCCGG,346,812
CCCGT,347,951
CCCTA,348,616
CCCTC,349,474
CCCTG,350,511
CCCTT,351,601
CCGAA,352,656
CCGAC,353,515
CCGAG,354,349
CCGAT,355,318
CCGCA,356,654
CCGCC,357,594
CCGCG,358,730
CCGCT,359,138
CCGGA,360,483
CCGGC,361,949
CCGGG,362,746
CCGGT,363,807
CCGTA,364,847
CCGTC,365,732
CCGTG,366,769
CCGTT,367,1012
CCTAA,368,572
CCTAC,369,864
CCTAG,370,546
CCTAT,371,886
CCTCA,372,549
CCTCC,373,547
CCTCG,374,552
CCTCT,375,1001
CCTGA,376,918
CCTGC,377,983
CCTGG,378,893
CCTGT,379,848
CCTTA,380,890
CCTTC,381,714
CCTTG,382,493
CCTTT,383,934
CGAAA,384,782
CGAAC,385,926
CGAAG,386,776
CGAAT,387,359
CGACA,388,582
CGACC,389,773
CGACG,390,726
CGACT,391,727
CGAGA,392,829
CGAGC,393,564
CGAGG,394,993
CGAGT,395,381
CGATA,396,768
CGATC,397,379
CGATG,398,915
CGATT,399,361
CGCAA,400,927
CGCAC,401,287
CGCAG,402,599
CGCAT,403,682
CGCCA,404,495
CGCCC,405,826
CGCCG,406,454
CGCCT,407,717
CGCGA,408,813
CGCGC,409,476
CGCGG,410,822
CGCGT,411,1017
CGCTA,412,767
CGCTC,413,923
CGCTG,414,566
CGCTT,415,809
CGGAA,416,818
CGGAC,417,959
CGGAG,418,431
CGGAT,419,432
CGGCA,420,463
CGGCC,421,453
CGGCG,422,914
CGGCT,423,1008
CGGGA,424,344
CGGGC,425,703
CGGGG,426,595
CGGGT,427,455
CGGTA,428,505
CGGTC,429,858
CGGTG,430,451
CGGTT,431,269
CGTAA,432,577
CGTAC,433,539
CGTAG,434,916
CGTAT,435,334
CGTCA,436,753
CGTCC,437,882
CGTCG,438,789
CGTCT,439,815
CGTGA,440,355
CGTGC,441,844
CGTGG,442,412
CGTGT,443,791
CGTTA,444,585
CGTTC,445,842
CGTTG,446,392
CGTTT,447,272
CTAAA,448,792
CTAAC,449,683
CTAAG,450,698
CTAAT,451,885
CTACA,452,567
CTACC,453,592
CTACG,454,628
CTACT,455,517
CTAGA,456,729
CTAGC,457,921
CTAGG,458,841
CTAGT,459,458
CTATA,460,504
CTATC,461,484
CTATG,462,385
CTATT,463,696
CTCAA,464,871
CTCAC,465,606
CTCAG,466,551
CTCAT,467,687
CTCCA,468,939
CTCCC,469,820
CTCCG,470,875
CTCCT,471,738
CTCGA,472,897
CTCGC,473,855
CTCGG,474,680
CTCGT,475,1009
CTCTA,476,383
CTCTC,477,660
CTCTG,478,437
CTCTT,479,998
CTGAA,480,785
CTGAC,481,528
CTGAG,482,329
CTGAT,483,507
CTGCA,484,745
CTGCC,485,482
CTGCG,486,995
CTGCT,487,840
CTGGA,488,459
CTGGC,489,518
CTGGG,490,1019
CTGGT,491,673
CTGTA,492,405
CTGTC,493,420
CTGTG,494,418
CTGTT,495,258
CTTAA,496,989
CTTAC,497,906
CTTAG,498,814
CTTAT,499,877
CTTCA,500,739
CTTCC,501,663
CTTCG,502,487
CTTCT,503,469
CTTGA,504,388
CTTGC,505,979
CTTGG,506,615
CTTGT,507,787
CTTTA,508,575
CTTTC,509,471
CTTTG,510,316
CTTTT,511,488
GAAAA,512,180
GAAAC,513,181
GAAAG,514,185
GAAAT,515,173
GAACA,516,292
GAACC,517,264
GAACG,518,183
GAACT,519,176
GAAGA,520,204
GAAGC,521,202
GAAGG,522,187
GAAGT,523,171
GAATA,524,161
GAATC,525,389
GAATG,526,195
GAATT,527,167
GACAA,528,295
GACAC,529,255
GACAG,530,184
GACAT,531,174
GACCA,532,263
GACCC,533,254
GACCG,534,182
GACCT,535,175
GACGA,536,209
GACGC,537,201
GACGG,538,186
GACGT,539,170
GACTA,540,160
GACTC,541,369
GACTG,542,192
GACTT,543,168
GAGAA,544,352
GAGAC,545,391
GAGAG,546,203
GAGAT,547,371
GAGCA,548,275
GAGCC,549,260
GAGCG,550,265
GAGCT,551,177
GAGGA,552,200
GAGGC,553,350
GAGGG,554,190
GAGGT,555,178
GAGTA,556,159
GAGTC,557,364
GAGTG,558,194
GAGTT,559,166
GATAA,560,750
GATAC,561,1011
GATAG,562,836
GATAT,563,157
GATCA,564,610
GATCC,565,817
GATCG,566,928
GATCT,567,834
GATGA,568,212
GATGC,569,990
GATGG,570,196
GATGT,571,169
GATTA,572,158
GATTC,573,382
GATTG,574,191
GATTT,575,165
GCAAA,576,903
GCAAC,577,605
GCAAG,578,523
GCAAT,579,527
GCACA,580,759
GCACC,581,422
GCACG,582,771
GCACT,583,713
GCAGA,584,56
GCAGC,585,256
GCAGG,586,67
GCAGT,587,95
GCATA,588,142
GCATC,589,129
GCATG,590,80
GCATT,591,97
GCCAA,592,325
GCCAC,593,439
GCCAG,594,869
GCCAT,595,570
GCCCA,596,448
GCCCC,597,444
GCCCG,598,74
GCCCT,599,91
GCCGA,600,54
GCCGC,601,257
GCCGG,602,59
GCCGT,603,94
GCCTA,604,143
GCCTC,605,128
GCCTG,606,81
GCCTT,607,98
GCGAA,608,57
GCGAC,609,88
GCGAG,610,66
GCGAT,611,89
GCGCA,612,441
GCGCC,613,286
GCGCG,614,289
GCGCT,615,90
GCGGA,616,55
GCGGC,617,234
GCGGG,618,60
GCGGT,619,96
GCGTA,620,144
GCGTC,621,127
GCGTG,622,82
GCGTT,623,116
GCTAA,624,705
GCTAC,625,932
GCTAG,626,328
GCTAT,627,690
GCTCA,628,514
GCTCC,629,524
GCTCG,630,578
GCTCT,631,662
GCTGA,632,884
GCTGC,633,715
GCTGG,634,857
GCTGT,635,982
GCTTA,636,621
GCTTC,637,568
GCTTG,638,584
GCTTT,639,491
GGAAA,640,862
GGAAC,641,688
GGAAG,642,630
GGAAT,643,775
GGACA,644,724
GGACC,645,692
GGACG,646,950
GGACT,647,657
GGAGA,648,291
GGAGC,649,941
GGAGG,650,363
GGAGT,651,366
GGATA,652,380
GGATC,653,490
GGATG,654,868
GGATT,655,506
GGCAA,656,249
GGCAC,657,236
GGCAG,658,804
GGCAT,659,492
GGCCA,660,253
GGCCC,661,237
GGCCG,662,559
GGCCT,663,647
GGCGA,664,872
GGCGC,665,235
GGCGG,666,912
GGCGT,667,827
GGCTA,668,145
GGCTC,669,139
GGCTG,670,123
GGCTT,671,126
GGGAA,672,573
GGGAC,673,510
GGGAG,674,336
GGGAT,675,365
GGGCA,676,489
GGGCC,677,423
GGGCG,678,913
GGGCT,679,708
GGGGA,680,276
GGGGC,681,337
GGGGG,682,294
GGGGT,683,281
GGGTA,684,503
GGGTC,685,512
GGGTG,686,339
GGGTT,687,282
GGTAA,688,976
GGTAC,689,691
GGTAG,690,971
GGTAT,691,300
GGTCA,692,550
GGTCC,693,887
GGTCG,694,948
GGTCT,695,644
GGTGA,696,278
GGTGC,697,613
GGTGG,698,277
GGTGT,699,164
GGTTA,700,377
GGTTC,701,852
GGTTG,702,320
GGTTT,703,319
GTAAA,704,700
GTAAC,705,781
GTAAG,706,846
GTAAT,707,905
GTACA,708,744
GTACC,709,603
GTACG,710,681
GTACT,711,805
GTAGA,712,758
GTAGC,713,735
GTAGG,714,614
GTAGT,715,611
GTATA,716,728
GTATC,717,649
GTATG,718,955
GTATT,719,591
GTCAA,720,795
GTCAC,721,563
GTCAG,722,849
GTCAT,723,1007
GTCCA,724,772
GTCCC,725,924
GTCCG,726,975
GTCCT,727,762
GTCGA,728,560
GTCGC,729,576
GTCGG,730,1002
GTCGT,731,970
GTCTA,732,780
GTCTC,733,751
GTCTG,734,720
GTCTT,735,722
GTGAA,736,908
GTGAC,737,589
GTGAG,738,401
GTGAT,739,968
GTGCA,740,498
GTGCC,741,619
GTGCG,742,988
GTGCT,743,974
GTGGA,744,290
GTGGC,745,716
GTGGG,746,770
GTGGT,747,479
GTGTA,748,304
GTGTC,749,766
GTGTG,750,417
GTGTT,751,279
GTTAA,752,962
GTTAC,753,899
GTTAG,754,658
GTTAT,755,393
GTTCA,756,632
GTTCC,757,602
GTTCG,758,837
GTTCT,759,973
GTTGA,760,58
GTTGC,761,588
GTTGG,762,390
GTTGT,763,327
GTTTA,764,399
GTTTC,765,670
GTTTG,766,323
GTTTT,767,904
TAAAA,768,32
TAAAC,769,52
TAAAG,770,13
TAAAT,771,107
TAACA,772,227
TAACC,773,233
TAACG,774,7
TAACT,775,108
TAAGA,776,4
TAAGC,777,208
TAAGG,778,46
TAAGT,779,110
TAATA,780,179
TAATC,781,199
TAATG,782,10
TAATT,783,113
TACAA,784,250
TACAC,785,220
TACAG,786,9
TACAT,787,105
TACCA,788,222
TACCC,789,228
TACCG,790,23
TACCT,791,104
TACGA,792,22
TACGC,793,206
TACGG,794,18
TACGT,795,111
TACTA,796,163
TACTC,797,198
TACTG,798,44
TACTT,799,117
TAGAA,800,2
TAGAC,801,51
TAGAG,802,45
TAGAT,803,102
TAGCA,804,221
TAGCC,805,213
TAGCG,806,240
TAGCT,807,106
TAGGA,808,40
TAGGC,809,241
TAGGG,810,43
TAGGT,811,109
TAGTA,812,172
TAGTC,813,197
TAGTG,814,37
TAGTT,815,125
TATAA,816,398
TATAC,817,794
TATAG,818,541
TATAT,819,225
TATCA,820,409
TATCC,821,667
TATCG,822,665
TATCT,823,930
TATGA,824,14
TATGC,825,854
TATGG,826,28
TATGT,827,122
TATTA,828,242
TATTC,829,407
TATTG,830,24
TATTT,831,124
TCAAA,832,929
TCAAC,833,243
TCAAG,834,898
TCAAT,835,786
TCACA,836,226
TCACC,837,232
TCACG,838,709
TCACT,839,900
TCAGA,840,6
TCAGC,841,211
TCAGG,842,17
TCAGT,843,86
TCATA,844,155
TCATC,845,189
TCATG,846,0
TCATT,847,87
TCCAA,848,247
TCCAC,849,218
TCCAG,850,450
TCCAT,851,763
TCCCA,852,217
TCCCC,853,230
TCCCG,854,19
TCCCT,855,78
TCCGA,856,26
TCCGC,857,210
TCCGG,858,11
TCCGT,859,85
TCCTA,860,153
TCCTC,861,146
TCCTG,862,41
TCCTT,863,93
TCGAA,864,29
TCGAC,865,50
TCGAG,866,49
TCGAT,867,77
TCGCA,868,219
TCGCC,869,214
TCGCG,870,244
TCGCT,871,75
TCGGA,872,47
TCGGC,873,205
TCGGG,874,36
TCGGT,875,83
TCGTA,876,154
TCGTC,877,147
TCGTG,878,12
TCGTT,879,134
TCTAA,880,711
TCTAC,881,513
TCTAG,882,629
TCTAT,883,149
TCTCA,884,468
TCTCC,885,470
TCTCG,886,850
TCTCT,887,148
TCTGA,888,27
TCTGC,889,447
TCTGG,890,3
TCTGT,891,133
TCTTA,892,156
TCTTC,893,193
TCTTG,894,5
TCTTT,895,135
TGAAA,896,608
TGAAC,897,532
TGAAG,898,963
TGAAT,899,755
TGACA,900,530
TGACC,901,545
TGACG,902,618
TGACT,903,879
TGAGA,904,280
TGAGC,905,774
TGAGG,906,1014
TGAGT,907,358
TGATA,908,600
TGATC,909,384
TGATG,910,937
TGATT,911,480
TGCAA,912,248
TGCAC,913,224
TGCAG,914,229
TGCAT,915,845
TGCCA,916,223
TGCCC,917,216
TGCCG,918,231
TGCCT,919,702
TGCGA,920,674
TGCGC,921,207
TGCGG,922,625
TGCGT,923,843
TGCTA,924,152
TGCTC,925,188
TGCTG,926,115
TGCTT,927,137
TGGAA,928,1006
TGGAC,929,704
TGGAG,930,331
TGGAT,931,956
TGGCA,932,464
TGGCC,933,531
TGGCG,934,969
TGGCT,935,645
TGGGA,936,215
TGGGC,937,456
TGGGG,938,136
TGGGT,939,140
TGGTA,940,151
TGGTC,941,553
TGGTG,942,238
TGGTT,943,150
TGTAA,944,761
TGTAC,945,640
TGTAG,946,571
TGTAT,947,408
TGTCA,948,596
TGTCC,949,544
TGTCG,950,533
TGTCT,951,947
TGTGA,952,79
TGTGC,953,494
TGTGG,954,310
TGTGT,955,162
TGTTA,956,485
TGTTC,957,386
TGTTG,958,373
TGTTT,959,141
TTAAA,960,880
TTAAC,961,684
TTAAG,962,838
TTAAT,963,623
TTACA,964,655
TTACC,965,957
TTACG,966,824
TTACT,967,839
TTAGA,968,863
TTAGC,969,1020
TTAGG,970,778
TTAGT,971,1023
TTATA,972,538
TTATC,973,1004
TTATG,974,754
TTATT,975,1013
TTCAA,976,733
TTCAC,977,803
TTCAG,978,980
TTCAT,979,942
TTCCA,980,624
TTCCC,981,977
TTCCG,982,671
TTCCT,983,966
TTCGA,984,557
TTCGC,985,626
TTCGG,986,866
TTCGT,987,558
TTCTA,988,427
TTCTC,989,426
TTCTG,990,883
TTCTT,991,935
TTGAA,992,793
TTGAC,993,509
TTGAG,994,340
TTGAT,995,341
TTGCA,996,501
TTGCC,997,593
TTGCG,998,633
TTGCT,999,590
TTGGA,1000,84
TTGGC,1001,394
TTGGG,1002,395
TTGGT,1003,413
TTGTA,1004,308
TTGTC,1005,542
TTGTG,1006,239
TTGTT,1007,246
TTTAA,1008,397
TTTAC,1009,526
TTTAG,1010,978
TTTAT,1011,881
TTTCA,1012,694
TTTCC,1013,678
TTTCG,1014,499
TTTCT,1015,659
TTTGA,1016,35
TTTGC,1017,500
TTTGG,1018,321
TTTGT,1019,261
TTTTA,1020,307
TTTTC,1021,461
TTTTG,1022,259
TTTTT,1023,267

